Cornus: Atomic Commit for a Cloud DBMS with Storage Disaggregation (Extended Version)

Two-phase commit (2PC) is widely used in distributed databases to ensure the atomicity of distributed transactions. However, 2PC has two limitations. First, it requires two eager log writes on the critical path, which incurs significant latency. Second, when a coordinator fails, a participant may be blocked waiting for the coordinator's decision, leading to indefinitely long latency and low throughput. 2PC was originally designed for a shared-nothing architecture. We observe that the two problems above can be addressed in an emerging storage disaggregation architecture which provides compare-and-swap capability in the storage layer. We propose Cornus, an optimized 2PC protocol for Cloud DBMS with Storage Disaggregation. We present Cornus in detail with proofs and show how it addresses the two limitations in 2PC. We also deploy it on real storage services including Azure Blob Storage and Redis. Empirical evaluations show that Cornus can achieve up to 1.9x speedup in latency over 2PC.

==> analysis/make_plots.py <==
from stylelib import *
from process_helper import *
import matplotlib as mpl
import json

# format
_, grad_colors = display_colors()
_, bar_colors = select_color_idx(2)
_, line_colors = select_color_idx(4)
plt.rcParams.update({'font.size': 15})
mpl.rcParams['hatch.linewidth'] = 0.5

def plot_ro_txn(path="", paper_path="", storage="", filename="", unit="ms", plot="true", profiling="true"):

	x = "perc_readonly_txns"
	exp_name = "%s_ro_txn" % (storage)

	if profiling == "true":
		print_profiling(x=x, path=path, paper_path=paper_path, storage=storage, filename=filename, unit=unit, exp=exp_name)
	if plot != "true":
		return
	
	## LOAD DATA
	df = pd.read_csv(path+filename)
	# calculate percentage of read only txn
	df[x] = (pow(df["READ_PERC"], 16)) * 100
	# agg: "latency" or "Throughput"
	agg_throughput, agg_latency = aggregate(x, df, latency_type="dist_latency", agg="latency")
	agg_single_latency = process_latency(x, df, latency_type="single_part_latency", select=agg_latency)
	agg_multi_latency = process_latency(x, df, latency_type="multi_part_latency", select=agg_latency)

	## LATENCY
	print("[INFO] processing latency")
	data = agg_latency.sort_values(by=x)
	fig, ax, ax2 = plot_latency(x, data, ys=y_agg_dist_latency, 
								xlabel="Percentage of Read-Only Txns", 
								line_colors=line_colors, ylim=1.5,
								plot_reduction=True, reduction=False, unit=unit)
	ax.legend(["1PC avg latency", "1PC 99% latency", "2PC avg latency", "2PC 99% latency"], loc='upper right', 
			  ncol=1, prop={'size': 14}, labelspacing=0.1, columnspacing=0, handletextpad=0.1, frameon=False,
			  bbox_to_anchor=(1,1.07))
	ax.set_ylabel("Distributed Txn Latency\n(%s)"%unit)
	plt.savefig(paper_path+exp_name+"_latency.pdf", bbox_inches="tight")

	## THROUGHPUT
	print("[INFO] processing throughput")
	data = agg_throughput.sort_values(by=x)
	data['Throughput'] = data['Throughput'] / 1000
	fig, ax, ax2 = plot_throughput(x, data, ys=["Throughput"], xlabel="Percentage of Read-only Txns", prefix="", 
						   line_colors=line_colors, plot_reduction=True, reduction=False)
	ax.legend(["1PC throughput", "2PC throughput"], loc='upper left', ncol=1, labelspacing=0.1, 
			  prop={'size': 14}, columnspacing=0, handletextpad=0.1, frameon=False, bbox_to_anchor=(-0.01,1.05))
	ax.set_ylabel("Throughput (k txns/s)")
	plt.savefig(paper_path+exp_name+"_throughput.pdf", bbox_inches="tight")

	## RUNTIME_BREAKDOWN
	print("[INFO] processing runtime breakdown")
	zipper = zip([0, 100], [y_multi_part_latency, y_multi_part_latency])
	xcate = ["all read-write txns", "all read-only txns"]
	fig, ax = plot_breakdown(x, zipper, xcate, bar_colors, grad_colors, how=None, 
							 agg_multi_latency=agg_multi_latency, ylim=2, unit=unit)
	labels = ["execution", "prepare", "commit", "abort"]
	ax.legend(get_pattern_patches(labels, ALL_PATTERNS), labels,prop={'size': 14}, 
			  loc='upper right', ncol=1, labelspacing=0.1, bbox_to_anchor=(1,1.05),
			  columnspacing=0, handletextpad=0.5, frameon=False)
	plt.savefig(paper_path+exp_name+"_breakdown.pdf", bbox_inches="tight")


def print_profiling(x="perc_readonly_txns", path="", paper_path="", storage="", 
	filename="", mask=None, unit="ms", exp="", both_alg=True):
	if exp == "":
		exp = filename.split(".csv")[0]
	## LOAD DATA
	df = pd.read_csv(path+filename)
	## PROCESS DATA
	if "readonly" in x:
		df["perc_readonly_txns"] = pow(df["READ_PERC"],16)
	if mask is not None:
		df = apply_mask(df, mask)
	if both_alg:
		algs = ["ONE_PC", "TWO_PC"]
	else:
		algs = ["ONE_PC"]
	## PROCESS REQUEST TYPES
	df.columns = [i.replace(" ", "") if ("req_latency" in i  or "log" in i) else i for i in df.columns.values]
	df = df.replace("nan", np.nan).dropna(how="all", axis=1)
	agg_throughput, agg_latency = aggregate(x, df, latency_type="dist_latency", agg="latency")
	agg_multi_latency = process_latency(x, df, latency_type="multi_part_latency", select=agg_latency)
	## PRINT PROFILING STATS
	logging_stats = ["average_" + i for i in [
		"log_if_ne", 
		"log_if_ne_data", 
		"log_sync",
		"log_async",
		"log_sync_data",
		"log_async_data",
		"log_if_ne_iso", 
		"log_if_ne_data_iso",
		"log_sync_data_iso",
		"log_async_data_iso"
	]]
	grpc_stats = ["average_"+i for i in [
		"log_vote_pa", 
		"log_commit_co",
		"node_communicate"
	]] + [i for i in df.columns if "req_latency" in i and "average" in i]
	if "blob" in storage:
		meta_col = logging_stats + grpc_stats
	else:
		meta_col = grpc_stats
	table = []
	# column: 1pc, 2pc
	# row: zipf, phase
	data = agg_multi_latency
	metrics = [col for col in data.columns if "us" in col]
	# prefix
	prefix = {
		"execute_phase": "00-",
		"prepare_phase": "01-",
		"commit_phase": "02-",
		"abort": "03-",
	}
	for j, mt in enumerate(meta_col):
		if j + 4 < 10:
			prefix[mt] = "0%d-"%(j+4)
		else:
			prefix[mt] = "%d-"%(j+4)
	# reformat
	scale = 1 # default unit is us
	if unit == "ms":
		scale = 1000
	elif unit == "s":
		scale = 1000000
	for i in range(data.shape[0]):
		row = data.loc[i, :]
		for m in metrics:
			m_name = m.split("AGG_multi_part_")[-1].split("(")[0].strip()
			new_row = {
				"phase": prefix[m_name]+m_name+" (%s)"%unit, 
				"x": data.loc[i,x],
				"instance": data.loc[i,"i"],
				"measure": "%.2f" %(data.loc[i,m] / scale),
				"commit_alg": data.loc[i, "COMMIT_ALG"]
			}
			table.append(new_row)
		for mt in meta_col:
			if mt not in df:
				continue
			meta = apply_mask(df, [("COMMIT_ALG", data.loc[i, "COMMIT_ALG"]),
					("i", new_row["instance"]),
					(x, data.loc[i,x]),
				   ])[mt].mean() 
			new_row = {
					"phase": prefix[mt]+mt+" (%s)"%unit, 
					"x": data.loc[i,x],
					"instance": data.loc[i,"i"],
					"measure": "%.2f" %(meta / scale),
					"commit_alg": data.loc[i, "COMMIT_ALG"]
			}
			table.append(new_row)
	table = pd.DataFrame(data=table)
	stats = pd.pivot_table(table, values='measure', index=["x", "commit_alg"],
					columns=["phase"], aggfunc=np.sum).dropna(how="all", axis=1)
	stats.reset_index().to_csv(paper_path+exp+"_profiling.csv", index=False)
	f = open(paper_path+exp+"_profiling.txt", "w+")
	for alg in algs:
		line = "=== {} ===".format(alg)
		f.write(line+"\n")
		for c in stats.columns:
			data = apply_mask(stats.reset_index(),[("commit_alg", alg)])
			avg_val = np.nanmean(data.loc[:,c].values.astype("float"))
			max_val = np.max(data.loc[:,c].values.astype("float"))
			min_val = np.min(data.loc[:,c].values.astype("float"))
			line = ("%s (in %s): average = %.2f , min = %.2f, max = %.2f "%(c, unit, avg_val, min_val, max_val))
			f.write(line+"\n")

def plot_zipf(path="", paper_path="", storage="", filename="", unit="ms", plot="true", profiling="true", mask=None):
	x = "ZIPF_THETA"
	xlabel = "Zipfian Theta"
	exp_name = "%s_zipf" % (storage)

	if profiling == "true":
		print_profiling(x=x, path=path, paper_path=paper_path, storage=storage, filename=filename, unit=unit, exp=exp_name)
	if plot != "true":
		return
	
	## LOAD DATA
	df = pd.read_csv(path+filename)
	if mask is not None:
		df = apply_mask(df, mask)
	# agg: "latency" or "Throughput"
	agg_throughput, agg_latency = aggregate(x, df, latency_type="dist_latency", agg="latency")
	agg_single_latency = process_latency(x, df, latency_type="single_part_latency", select=agg_latency)
	agg_multi_latency = process_latency(x, df, latency_type="multi_part_latency", select=agg_latency)

	## LATENCY
	print("[INFO] processing latency")
	data = agg_latency.sort_values(by=x)
	fig, ax, ax2 = plot_latency(x, data, ys=y_agg_dist_latency, xlabel="Zipfian Theta", 
						   line_colors=line_colors, ylim=1.1, width=0.05, reduction=False,
						  plot_reduction=True, unit=unit)

	ax.set_ylabel("Distributed Txn Latency\n(%s)"%unit)
	plt.xticks(np.arange(0, 1.1, 0.25), np.arange(0, 1.1, 0.25))
	plt.savefig(paper_path+exp_name+"_latency.pdf", bbox_inches="tight")

	## THROUGHPUT
	print("[INFO] processing throughput")
	data = agg_throughput.sort_values(by=x)
	data['Throughput'] = data['Throughput'] / 1000
	fig, ax, ax2 = plot_throughput(x, data, ys=["Throughput"], xlabel="Zipfian Theta", prefix="", 
						   line_colors=line_colors, width=0.05, reduction=False, plot_reduction=True)
	ax.legend(["1PC throughput", "2PC throughput"], loc='upper left', ncol=1, labelspacing=0.1, 
			  prop={'size': 14}, columnspacing=0, handletextpad=0.1, frameon=False, bbox_to_anchor=(-0.01,1.05))
	ax.set_ylabel("Throughput (k txns/s)")
	plt.xticks(np.arange(0, 1.1, 0.25), np.arange(0, 1.1, 0.25))
	plt.savefig(paper_path+exp_name+"_throughput.pdf", bbox_inches="tight")

	## RUNTIME_BREAKDOWN
	print("[INFO] processing runtime breakdown")
	xcate = df[x].unique()
	zipper = zip(df[x].unique(), [y_multi_part_latency]*5)
	fig, ax = plot_breakdown(x, zipper, xcate, bar_colors, grad_colors, how=None, 
							 agg_multi_latency=agg_multi_latency, ylim=2, unit=unit)
	labels = ["execution", "prepare", "commit", "abort"]
	ax.set_xlabel("Zipfian Theta")
	plt.savefig(paper_path+exp_name+"_breakdown.pdf", bbox_inches="tight")
	
def plot_failure_num_nodes(path="", paper_path="", storage="", filename="", unit="ms", plot="true", profiling="true"):
	exp_name = "%s_failure_num_nodes" % storage
	x = "NUM_NODES"
	if profiling == "true":
		print_profiling(x=x, path=path, paper_path=paper_path, storage=storage, filename=filename, unit=unit, 
			exp=exp_name, both_alg=False)
	if plot != "true":
		return
	df = pd.read_csv(path+filename)
	# group by x
	# aggregate terminate_time_co by avg
	# aggregate num_affected_txn_co by sum
	data = df.groupby(x).agg({"num_affected_txn_co": "sum",
						   "average_term_latency_co": "mean",
						  "max_term_latency": "max",
							  "99%_term_latency": "max",
						  "min_term_latency": "min"})
	if unit == "ms":
		scale = 1000
	elif unit == "us":
		scale = 1000000
	else:
		scale = 1
	fig, ax = plt.subplots()
	ax.bar(data.index.values, 
		   data["average_term_latency_co"] * scale, 
		   color=tuple(list(ORANGES[3])[:3]+[1]), edgecolor="black")
	ax.plot(data["99%_term_latency"] * scale, color=line_colors[C_1PC], marker="^", linestyle="--")
	plt.legend(["99% latency", "avg latency"])
	fig.set_size_inches(4, 2.8)
	plt.xlabel("Number of Nodes")
	plt.ylabel("Latency of Termination \n(%s)"%unit)
	plt.savefig(paper_path+exp_name+".pdf", bbox_inches="tight")

def plot_scalability(path="", paper_path="", storage="", filename="", unit="ms", plot="true", profiling="true", mask=None):
	x = "NUM_NODES"
	xlabel = "Number of Nodes"
	exp_name = "%s_scalability" % (storage)

	if profiling == "true":
		print_profiling(x=x, path=path, paper_path=paper_path, storage=storage, filename=filename, unit=unit, exp=exp_name)
	if plot != "true":
		return
	
	## LOAD DATA
	df = pd.read_csv(path+filename)
	if mask is not None:
		df = apply_mask(df, mask)
	# agg: "latency" or "Throughput"
	agg_throughput, agg_latency = aggregate(x, df, latency_type="dist_latency", agg="latency")
	agg_single_latency = process_latency(x, df, latency_type="single_part_latency", select=agg_latency)
	agg_multi_latency = process_latency(x, df, latency_type="multi_part_latency", select=agg_latency)

	## LATENCY
	print("[INFO] processing latency")
	data = agg_latency.sort_values(by=x)
	fig, ax, ax2 = plot_latency(x, data, ys=y_agg_dist_latency, xlabel=xlabel, 
						   line_colors=line_colors, ylim=2, width=0.3, reduction=False,
						  plot_reduction=True, unit=unit)

	ax.set_ylabel("Distributed Txn Latency\n(%s)"%unit)
	plt.savefig(paper_path+exp_name+"_latency.pdf", bbox_inches="tight")

	## THROUGHPUT
	print("[INFO] processing throughput")
	data = agg_throughput.sort_values(by=x)
	data['Throughput'] = data['Throughput'] / 1000
	fig, ax, ax2 = plot_throughput(x, data, ys=["Throughput"], xlabel=xlabel, prefix="", 
						   line_colors=line_colors, width=0.05, reduction=False, plot_reduction=True)
	ax.legend(["1PC throughput", "2PC throughput"], loc='upper left', ncol=1, labelspacing=0.1, 
          prop={'size': 14}, columnspacing=0, handletextpad=0.1, frameon=False, bbox_to_anchor=(-0.01,1.05))
	ax.set_ylabel("Throughput (k txns/s)")
	plt.savefig(paper_path+exp_name+"_throughput.pdf", bbox_inches="tight")

	## RUNTIME_BREAKDOWN
	print("[INFO] processing runtime breakdown")
	xcate = df[x].unique()
	zipper = zip(df[x].unique(), [y_multi_part_latency]*5)
	fig, ax = plot_breakdown(x, zipper, xcate, bar_colors, grad_colors, how=None, 
							 agg_multi_latency=agg_multi_latency, ylim=2, unit=unit)
	labels = ["execution", "prepare", "commit", "abort"]
	ax.set_xlabel(xlabel)
	plt.savefig(paper_path+exp_name+"_breakdown.pdf", bbox_inches="tight")


EXPS = {
	"ro_txn": plot_ro_txn,
	"zipf": plot_zipf,
	"profiling": print_profiling,
	"scalability": plot_scalability,
	"failure_num_nodes": plot_failure_num_nodes
}

if __name__ == "__main__":
	default_config = {
		"unit": "ms",
		"path": "/Users/scarlet/Documents/GitHub/Sundial/outputs/",
		"paper_path": "figures/",
		"plot": "false",
		"profiling": "false"
	}
	if len(sys.argv) > 1:
		config = json.load(open(sys.argv[1]))
	else:
		print("[INFO] use default plot config: plot_config_std.json")
		config = json.load(open("plot_config_std.json"))
	for plot in config["plots"]:
		print("\n[INFO] processing file %s for exp %s"%(plot["config"]["filename"], plot["exp"]))
		if plot["exp"] not in EXPS:
			print("[ERROR] exp %s not supported, double check the name in config"%plot["exp"])
			raise
		plot_config = default_config.copy()
		plot_config.update(plot["config"])
		# detect storage
		if "storage" not in plot_config:
			if "_iso_blob" in plot_config["filename"]:
				plot_config["storage"] = "blob_iso"
			elif "blob_repeated" in plot_config["filename"]:
				plot_config["storage"] = "blob_repeated"
			elif "_blob" in plot_config["filename"]:
				plot_config["storage"] = "blob"
			elif "_norep_redis" in plot_config["filename"]:
				plot_config["storage"] = "nonrep_redis"
			else:
				plot_config["storage"] = "redis"
		try:
			EXPS[plot["exp"]](**plot_config)
		except Exception as e:
			print("[ERROR] file {} cannot be processed!!: {}".format(plot_config["filename"], e))


==> analysis/plot_azure-iso.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from stylelib import *\n",
    "from process_helper import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = \"/Users/scarlet/Documents/GitHub/Sundial/outputs/\"\n",
    "# path = \"E:/Research_E/Sundial/outputs/\"\n",
    "paper_path = \"../main/figures/\"\n",
    "paper_path = \"new_figures/\"\n",
    "storage = \"blob_iso\"\n",
    "selectby = \"median\"\n",
    "unit = \"ms\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 0. Select Color Scheme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWoAAAD4CAYAAADFAawfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAATCUlEQVR4nO3cfbBcdX3H8fc3CQ8JhOEhlwfFSxSYVEAFvNUCBQs4FVq1OIUirfjQdqJWEG3VYnVGnTqtRbRqxWpGFKyooNYnWp+qUMUGkEAICSE8q0yCIQGE8BCS8O0f52zYbPbePffm7t5f5P2a2cnu2d85+z2/PfvJb3/n7I3MRJJUrmlTXYAkaWwGtSQVzqCWpMIZ1JJUOINakgo3ox8bnTNnTs6dO7cfm5ak30qLFi1ak5lD3Z7rS1DPnTuX6667rh+blqTfShHxi9Gec+pDkgpnUEtS4QxqSSqcQS1JhTOoJalwBrUkFa5RUEfE7hHxtYi4JSKWR8RR/S5MklRpeh31x4HvZeapEbEjMKuPNUmS2vQM6ojYDTgOeD1AZj4BPNHfsiRJLU1G1M8B7gM+HxEvABYB52TmI+2NImI+MB9geHh4wgXd9/D6Ca/bD0Ozd+rZ5smHVw+gkmamzd67Z5t84t4BVNJc7Lhvzza/fmzdACppbp+Zu/Zs88jaxwdQSXO77LVzzzZP3r92AJU0M23PvXq2WfPoxgFU0tycWX35sXejOeoZwJHAv2fmEcAjwLmdjTJzQWaOZObI0FDXn6tLkiagSVDfA9yTmdfUj79GFdySpAHoGdSZeS/wq4iYVy86Ebi5r1VJkjZrOqFyNnBJfcXHncAb+leSJKldo6DOzMXASJ9rkSR14S8TJalwBrUkFc6glqTCGdSSVDiDWpIKZ1BLUuEMakkqnEEtSYUzqCWpcAa1JBXOoJakwhnUklQ4g1qSCmdQS1LhDGpJKpxBLUmFM6glqXAGtSQVzqCWpMIZ1JJUOINakgpnUEtS4QxqSSqcQS1JhTOoJalwM5o0ioi7gYeBTcDGzBzpZ1GSpKc0Cura8Zm5pm+VSJK6cupDkgrXdESdwA8iIoHPZOaCzgYRMR+YDzA8PDzhglavWz/hdfthaPZOPdtsenj1ACppZtrsvXu2efKJewdQSXPTd9y3Z5t7H103gEqa22fmrj3brLv/8QFU0twue+3cs82m+8v50jxtz716trnvkU0DqKS5ObPGM0nRXNMR9TGZeSRwMvCWiDius0FmLsjMkcwcGRoamtQiJenprFFQZ+bK+t/VwDeAF/WzKEnSU3oGdUTsEhGzW/eBPwSW9rswSVKlyYTKPsA3IqLV/kuZ+b2+ViVJ2qxnUGfmncALBlCLJKkLL8+TpMIZ1JJUOINakgpnUEtS4QxqSSqcQS1JhTOoJalwBrUkFc6glqTCGdSSVDiDWpIKZ1BLUuEMakkqnEEtSYUzqCWpcAa1JBXOoJakwhnUklQ4g1qSCmdQS1LhDGpJKpxBLUmFM6glqXAGtSQVzqCWpMIZ1JJUuMZBHRHTI+KGiLi8nwVJkrY0nhH1OcDyfhUiSequUVBHxP7AHwOf7W85kqROMxq2+xjwLmD2aA0iYj4wH2B4eHjCBS1b+dCE1+2HQ/fbrWebDSuXDqCSZnZ4xmE922xat3gAlTQ3fdfDe7ZZsnbVACpp7gV77duzzepbHxhAJc3tc/DuPdtsuH3FACppZoeD5vVsc8ua9QOopLnnDu3Ul+32HFFHxMuB1Zm5aKx2mbkgM0cyc2RoaGjSCpSkp7smUx/HAK+MiLuBrwAnRMQX+1qVJGmznkGdme/OzP0zcy7wauDHmfmavlcmSQK8jlqSitf0ZCIAmXklcGVfKpEkdeWIWpIKZ1BLUuEMakkqnEEtSYUzqCWpcAa1JBXOoJakwhnUklQ4g1qSCmdQS1LhDGpJKpxBLUmFM6glqXAGtSQVzqCWpMIZ1JJUOINakgpnUEtS4QxqSSqcQS1JhTOoJalwBrUkFc6glqTCGdSSVDiDWpIK1zOoI2LniLg2Im6MiGUR8YFBFCZJqsxo0GY9cEJmrouIHYCrIuK7mXl1n2uTJNEgqDMzgXX1wx3qW/azKEnSU5qMqImI6cAi4CDggsy8pkub+cB8gOHh4QkXdPOqhya87lTZsOqmqS6hzat7tnjykcUDqGNy3bj23qkuYQtnNmjz69se7Hsd4/G8Bm023rGi73VMpuX3PT7VJWzhVc/drS/bbXQyMTM3ZebhwP7AiyLisC5tFmTmSGaODA0NTXadkvS0Na6rPjLzQeBK4KS+VCNJ2kqTqz6GImL3+v5M4KXALf0uTJJUaTJHvR9wcT1PPQ24LDMv729ZkqSWJld9LAGOGEAtkqQu/GWiJBXOoJakwhnUklQ4g1qSCmdQS1LhDGpJKpxBLUmFM6glqXAGtSQVzqCWpMIZ1JJUOINakgpnUEtS4QxqSSqcQS1JhTOoJalwBrUkFc6glqTCGdSSVDiDWpIKZ1BLUuEMakkqnEEtSYUzqCWpcAa1JBXOoJakwvUM6oh4VkRcERHLI2JZRJwziMIkSZUZDdpsBP4uM6+PiNnAooj4YWbe3OfaJEk0GFFn5qrMvL6+/zCwHHhmvwuTJFWajKg3i4i5wBHANV2emw/MBxgeHp5wQctWPjThdafKhpVLp7qEcdm0bvFUlzBuS9aumuoSxm31rQ9MdQnjtuH2FVNdwrjcsmb9VJcwEI1PJkbErsDXgbdl5lZpmpkLMnMkM0eGhoYms0ZJelprFNQRsQNVSF+Smf/Z35IkSe2aXPURwIXA8sz8aP9LkiS1azKiPgY4EzghIhbXtz/qc12SpFrPk4mZeRUQA6hFktSFv0yUpMIZ1JJUOINakgpnUEtS4QxqSSqcQS1JhTOoJalwBrUkFc6glqTCGdSSVDiDWpIKZ1BLUuEMakkqnEEtSYUzqCWpcAa1JBXOoJakwhnUklQ4g1qSCmdQS1LhDGpJKpxBLUmFM6glqXAGtSQVzqCWpML1DOqI+FxErI6IpYMoSJK0pSYj6ouAk/pchyRpFD2DOjN/Atw/gFokSV3MmKwNRcR8YD7A8PDwhLezbNVDk1XSwGxYuX3NCm1at3iqSxi3G9feO9UljNuvb3twqksYtw23r5jqEsZl+X3rp7qEgZi0k4mZuSAzRzJzZGhoaLI2K0lPe171IUmFM6glqXBNLs/7MrAQmBcR90TEX/W/LElSS8+TiZl5xiAKkSR159SHJBXOoJakwhnUklQ4g1qSCmdQS1LhDGpJKpxBLUmFM6glqXAGtSQVzqCWpMIZ1JJUOINakgpnUEtS4QxqSSqcQS1JhTOoJalwBrUkFc6glqTCGdSSVDiDWpIKZ1BLUuEMakkqnEEtSYUzqCWpcAa1JBXOoJakwjUK6og4KSJWRMTtEXFuv4uSJD2lZ1BHxHTgAuBk4BDgjIg4pN+FSZIqTUbULwJuz8w7M/MJ4CvAn/S3LElSS2Tm2A0iTgVOysy/rh+fCbw4M8/qaDcfmF8/nAesmPxyx2UOsGaKaxiP7a1esOZB2d5q3t7qhTJqPiAzh7o9MaPBytFl2VbpnpkLgAXjLKxvIuK6zByZ6jqa2t7qBWselO2t5u2tXii/5iZTH/cAz2p7vD+wsj/lSJI6NQnqnwMHR8SzI2JH4NXAt/tbliSppefUR2ZujIizgO8D04HPZeayvle27YqZhmloe6sXrHlQtreat7d6ofCae55MlCRNLX+ZKEmFM6glqXSZWewN2AQsBm4ErgeOrpfPBZZ2aX8lMNL2eHM74A+A39Tba91eWj/3HmAZsKRe/uJR6tkf+BZwG3AH8HFgx7Zt3wDcApzfZd1vAQs7lr0feBTYu23Zurb7+wBfAu4EFgELgVdNYH8WAye3bffPgO+19W/rdm63fmx7vcu77NeOwMfq/rit3s/96+f+FXhbW9vvA59te/wR4G+pBgyfAJYCN1GdwH52r34Yq9+B1wP3dezfIfUx8VjH8tfW69wNfL1tG6cCF7XVcDnVsXgz8N89jtmlwFeBWXQ5Xuv3/h31/YuAu3jqWD+x45heUS//GTCvx3u0Tcd4g336DrB72+drrL68qb7dDHwQ2Kl+bsz3u495slUftPdjvT+3AafX78e+bet+ivrzMRW3KQvhhh3bHlovA/63rUMnEtTdguYoqg9+6yCaAzyjS7sArgXeUD+eDlwIfLh928BMqtA4pm3d3YFfAcvZMoDeD/wS+JfOfa5fbyHwprbnDgDOnsD+HF+/9s7ALvXBeGB7/47Vjz1e7/y6H6bXj99Q91MApwGX1cunUYds27oL6w/LGcDXgGn18v2BPXr1w1j9ThXUn+xSb9djp37ubuAXwKH14/ag/gxwTlvb5zc4Zi+h+o9oq9dk66A+tb5/PHBbt/eC6gdl357Ae9ToGG/4ObwYeE/DvpxT39+V6j/ai+vHo77f/bqN1getfqxrWAG8sn7+TcAX6/tHUoX7Dv2scazb9jT1sRvwQB+2ux+wJjPXA2Tmmszsdp34CcDjmfn5ut0m4O3AX1KNmqiXt0YYz2xb90+pRiJfobq8sd3ngNMjYs8ur/dEZn66bdu/yMx/m8D+XFG//t8D7wO+kJl39NhOTxExiyqY3173B3X/rK/r/xlwdN38UKoR1MMRsUdE7AQ8l2o0vB+wKjOfrLdxT2a23utG/TBKv0/E+cA/dFm+H9VvClqvt6TBtn4KHDTO11/I6PvwkwlsD5of49taX1eZuY4q+E6pj/Ox3u9+GasP9gV+ALw3M1uXHi8ADoyI44FPAmdl5oY+1ziq0oN6ZkQsjohbgM8C/7iN2zu23l7rdiDVG/SsiLg1Ij4VES8ZZd1DqUaEm2XmQ1Qj4s0fnojYAziY6kPVcgbw5fp2Rsd211GF9TldXu/6SdyfDwB/TvXHtc6rl83sWP/0Hq/X6SDgl3U/tLuOalS6EtgYEcNUgb0QuIZqdDMCLMnq78dcBryiruEjEXHEOPthtH4/vWP/ZtbLD+xYfmzbOpcBR0ZEZyBeAFwYEVdExHsi4hk96plB1dc39aq9w0nAN0d57hUNtrctx/iY6j/QdiJb/o5irL7crD5G7qJ6j8Z6v/tlrD74AtW3r6+21fsk8Gbg68CtmfkTplCTn5BPpccy83CAiDgK+EJEHDZG+27XGrYv+2lmvryzQUS8EDiW6mvnpRFxbmZe1NlslO23lh8bEUuo/s7JhzLz3nrb+1AF2lWZmRGxMSIOy8ylbdv4BLA4Ij4y2o5FxAXA71ONLn93IvsTEZdSfY1dXzfd3L8T1KtP4KlR9dHAR6lGY0dTzaX+H1QjqoiYRzV6PgH4UUSclpk/6rJvm/sBeCej9Hvt0tz6b9IA3DHGfm+ims56N/Dd1sLM/H5EPIcqSE8Gbqjfx/s61p8ZEYvr+z+lmhbab5TXau+7D0fEecDewO91tLskIh6jmk44e5RttWzLMT6a1j7NpRqs/LDtubH6cqsyYHzv92TJzHXd+qB++n+AMyPiosx8tG2dxRGxlGp+ekqVPqLeLDMXUs0rdf2jJbW1wB5tj/ekwR9aycxNmXllZr4POItqqqLTMqpR4GYRsRvVz+vvoPqAPB94HvDmiGgdvKfXNd0VEXdTHexbTH9k5oNUc3h/0/F6R7a1eQvVaGas/e+1P0/Wt8lyO3BARMzuWH4k1QkkqML4aKp+WQpcTTWiPpoqxFs1r8/M72bmO4F/Ak6pn+rVD6P1+7b4D+A4YLh9YWben5lfyswzqU6AHddl3ccy8/D6dnb9jaHzuIStj813Uv2H/l6qeeB2f1Fv75TM/NVEdqjhMT6a1n/oB1CdPH7LeF+/PkbmArfW9Yz2fvfNGH1wHtU3va/W34TaTfZnZkK2m6COiN+hOoG3doxmVwKviXrYBLwOuKLHdudFxMFtiw6nOqHU6UfArIh4bb3edKqrFi6iunIDgMy8FfhnqvlgqKY6TsrMuZk5F3ghW89TQzXafCNPfcv5MbBzRLy5rc2srdaa+P5ss8x8hCpUPlr3B3X/zKKqH6owfjlwf/1BuZ/q5Grr5A4RcWRrKiEipgHPb6u5UT906fdt2a8N1FestJZFxAn1nHwrdA6kmvZqsr11wKqIOLFef0+qkflVHe2epLqSaFpEvGxb96Ot9kk5JjLzN8BbgXdExA7jeP1dqUal38zMB3q8333RoA/eDjxENb3V7Q/RTanSg3rzHCpwKfC61kkrYF5E3NN2O43qBMDDwI0RcSPV2ebz27bXOX93at3m4oi4uf4KfQjVGfktZGZSXRJ2WkTcRjUyeJzuJ54+DRwXEc+mGpVd3badu4CHIuLFHdtfA3wD2Knt9U4BXhIRd0XEtVSh2B5EE96fzv6tbx9qe+6/2vq2NXd3YkefH0U1RfA4cGvdL6dRXULY+lp/E9U3oavbtn0T8Jt6n6H6uv+d+mvmEmAj1Qmcpv3Q0t7vsPUcdevEZue86lu7bOtCtpwafCFwXd2nC6kuM/x5117t7rXAe+tj+cfAB7qd0K3394PAuxpss9t7tK3HxJgy8waqSwVbg42x+vKK+j29luo/tTfWy0d9v/tozD6o+/11VNNU53XdwhTyJ+SSVLjSR9SS9LRnUEtS4QxqSSqcQS1JhTOoJalwBrUkFc6glqTC/T8HoXf+GtKp1gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 288x144 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "_, grad_colors = display_colors()\n",
    "_, bar_colors = select_color_idx(2)\n",
    "_, line_colors = select_color_idx(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'ORANGE'"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_1PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'BLUE'"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_2PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 15})\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['hatch.linewidth'] = 0.5"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 2. read ratio\n",
    "### 1) import & preprocess data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    }
   ],
   "source": [
    "exp = \"%s_ro_txn\"%storage\n",
    "x = \"perc_readonly_txns\"\n",
    "dfs = [pd.read_csv(path+\"read_perc_{}{}_concat.csv\".format(storage, i)) for i in [\"\"]]\n",
    "df = concat(dfs)\n",
    "# calculate percentage of read only txn\n",
    "df[x] = (pow(df[\"READ_PERC\"], 16)) * 100\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=selectby)\n",
    "agg_single_latency = process_latency(x, df, latency_type=\"single_part_latency\", select=agg_latency)\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2) Latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "speedup: [1.03543115 0.90230402 0.79834801 0.59232008 0.52393537]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax, ax2 = plot_latency(x, data, ys=y_agg_dist_latency, \n",
    "                            xlabel=\"Percentage of Read-Only Txns\",\n",
    "                            plot_speedup=True, speedup_yspace=5, speedup_xspace=-5,\n",
    "                            line_colors=line_colors, ylim=1.3, unit=unit)\n",
    "ax.legend([\"Cornus avg\", \"Cornus 99%\", \"2PC avg\", \"2PC 99%\"], loc='upper right', \n",
    "          ncol=2, prop={'size': 14}, labelspacing=0.1, columnspacing=1, handletextpad=0.1, frameon=False,\n",
    "          bbox_to_anchor=(1,1.07))\n",
    "ax.set_ylabel(\"Distributed Txn Latency\\n(%s)\"%unit)\n",
    "plt.savefig(paper_path+exp+\"_latency_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "zipper = zip([0, 100], [y_multi_part_latency, y_multi_part_latency])\n",
    "xcate = [\"all read-write txns\", \"all read-only txns\"]\n",
    "fig, ax = plot_breakdown(x, zipper, xcate, bar_colors, grad_colors, how=None, \n",
    "                         agg_multi_latency=agg_multi_latency, ylim=2)\n",
    "labels = [\"execution\", \"prepare\", \"commit\", \"abort\"]\n",
    "ax.legend(get_pattern_patches(labels, ALL_PATTERNS), labels,prop={'size': 14}, \n",
    "          loc='upper right', ncol=1, labelspacing=0.1, bbox_to_anchor=(1,1.05),\n",
    "          columnspacing=0, handletextpad=0.5, frameon=False)\n",
    "plt.savefig(paper_path+exp+\"_breakdown_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 4. Contention"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 4.1 YCSB - Zipfian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    },
    {
     "ename": "KeyError",
     "evalue": "10",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyError\u001b[0m                                  Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-13-a2f18424c309>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0;31m# agg: \"latency\" or \"Throughput\"\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m \u001b[0magg_throughput\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0magg_latency\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0maggregate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdf\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlatency_type\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m\"dist_latency\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0magg\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m\"latency\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhow\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mselectby\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 7\u001b[0;31m \u001b[0magg_multi_latency\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mprocess_latency\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdf\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlatency_type\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m\"multi_part_latency\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mselect\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0magg_latency\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m~/Documents/GitHub/Paper-1PC/analysis/process_helper.py\u001b[0m in \u001b[0;36mprocess_latency\u001b[0;34m(x, df, latency_type, select)\u001b[0m\n\u001b[1;32m    131\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0malg\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mv\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mgroup\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mdf\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mgroupby\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'COMMIT_ALG'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'i'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mx\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    132\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mselect\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 133\u001b[0;31m             \u001b[0;32mif\u001b[0m \u001b[0mselect\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mloc\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0malg\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mv\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"i\"\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m!=\u001b[0m \u001b[0mi\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    134\u001b[0m                 \u001b[0;32mcontinue\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    135\u001b[0m         \u001b[0;31m# calculate weighted sum for each column/attribute\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.7/site-packages/pandas/core/indexing.py\u001b[0m in \u001b[0;36m__getitem__\u001b[0;34m(self, key)\u001b[0m\n\u001b[1;32m   1492\u001b[0m             \u001b[0;32mexcept\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mKeyError\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mIndexError\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mAttributeError\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1493\u001b[0m                 \u001b[0;32mpass\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1494\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_getitem_tuple\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1495\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1496\u001b[0m             \u001b[0;31m# we by definition only have the 0th axis\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.7/site-packages/pandas/core/indexing.py\u001b[0m in \u001b[0;36m_getitem_tuple\u001b[0;34m(self, tup)\u001b[0m\n\u001b[1;32m    866\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0m_getitem_tuple\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtup\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    867\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 868\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_getitem_lowerdim\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtup\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    869\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mIndexingError\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    870\u001b[0m             \u001b[0;32mpass\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.7/site-packages/pandas/core/indexing.py\u001b[0m in \u001b[0;36m_getitem_lowerdim\u001b[0;34m(self, tup)\u001b[0m\n\u001b[1;32m    967\u001b[0m         \u001b[0;31m# we may have a nested tuples indexer here\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    968\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_is_nested_tuple_indexer\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtup\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 969\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_getitem_nested_tuple\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtup\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    970\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    971\u001b[0m         \u001b[0;31m# we maybe be using a tuple to represent multiple dimensions here\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.7/site-packages/pandas/core/indexing.py\u001b[0m in \u001b[0;36m_getitem_nested_tuple\u001b[0;34m(self, tup)\u001b[0m\n\u001b[1;32m   1046\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1047\u001b[0m             \u001b[0mcurrent_ndim\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mobj\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mndim\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1048\u001b[0;31m             \u001b[0mobj\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mname\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_getitem_axis\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0maxis\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1049\u001b[0m             \u001b[0maxis\u001b[0m \u001b[0;34m+=\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1050\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.7/site-packages/pandas/core/indexing.py\u001b[0m in \u001b[0;36m_getitem_axis\u001b[0;34m(self, key, axis)\u001b[0m\n\u001b[1;32m   1911\u001b[0m         \u001b[0;31m# fall thru to straight lookup\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1912\u001b[0m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_validate_key\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1913\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_get_label\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0maxis\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1914\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1915\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.7/site-packages/pandas/core/indexing.py\u001b[0m in \u001b[0;36m_get_label\u001b[0;34m(self, label, axis)\u001b[0m\n\u001b[1;32m    139\u001b[0m             \u001b[0;32mraise\u001b[0m \u001b[0mIndexingError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'no slices here, handle elsewhere'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    140\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 141\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mobj\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_xs\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlabel\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0maxis\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    142\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    143\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0m_get_loc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mkey\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.7/site-packages/pandas/core/generic.py\u001b[0m in \u001b[0;36mxs\u001b[0;34m(self, key, axis, level, drop_level)\u001b[0m\n\u001b[1;32m   3581\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0misinstance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mindex\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mMultiIndex\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3582\u001b[0m             loc, new_index = self.index.get_loc_level(key,\n\u001b[0;32m-> 3583\u001b[0;31m                                                       drop_level=drop_level)\n\u001b[0m\u001b[1;32m   3584\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3585\u001b[0m             \u001b[0mloc\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mindex\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_loc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/anaconda3/lib/python3.7/site-packages/pandas/core/indexes/multi.py\u001b[0m in \u001b[0;36mget_loc_level\u001b[0;34m(self, key, level, drop_level)\u001b[0m\n\u001b[1;32m   2538\u001b[0m                 \u001b[0;32mif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnlevels\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mis_unique\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2539\u001b[0m                     \u001b[0;31m# Complete key in unique index -> standard get_loc\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 2540\u001b[0;31m                     \u001b[0;32mreturn\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_engine\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_loc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   2541\u001b[0m                 \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2542\u001b[0m                     \u001b[0;32mreturn\u001b[0m \u001b[0mpartial_selection\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32mpandas/_libs/index.pyx\u001b[0m in \u001b[0;36mpandas._libs.index.BaseMultiIndexCodesEngine.get_loc\u001b[0;34m()\u001b[0m\n",
      "\u001b[0;32mpandas/_libs/index.pyx\u001b[0m in \u001b[0;36mpandas._libs.index.IndexEngine.get_loc\u001b[0;34m()\u001b[0m\n",
      "\u001b[0;32mpandas/_libs/index.pyx\u001b[0m in \u001b[0;36mpandas._libs.index.IndexEngine.get_loc\u001b[0;34m()\u001b[0m\n",
      "\u001b[0;32mpandas/_libs/hashtable_class_helper.pxi\u001b[0m in \u001b[0;36mpandas._libs.hashtable.UInt64HashTable.get_item\u001b[0;34m()\u001b[0m\n",
      "\u001b[0;32mpandas/_libs/hashtable_class_helper.pxi\u001b[0m in \u001b[0;36mpandas._libs.hashtable.UInt64HashTable.get_item\u001b[0;34m()\u001b[0m\n",
      "\u001b[0;31mKeyError\u001b[0m: 10"
     ]
    }
   ],
   "source": [
    "exp = \"%s_zipf\"%storage\n",
    "x = \"ZIPF_THETA\"\n",
    "dfs = [pd.read_csv(path+\"zipf_{}{}_concat.csv\".format(storage, i)) for i in [\"\"]]\n",
    "df = concat(dfs)\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=selectby)\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>average_latency</th>\n",
       "      <th>99%_latency</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>COMMIT_ALG</th>\n",
       "      <th>ZIPF_THETA</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"6\" valign=\"top\">ONE_PC</th>\n",
       "      <th>0.00</th>\n",
       "      <td>0.018555</td>\n",
       "      <td>0.060672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.30</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.50</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.70</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.90</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.99</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"6\" valign=\"top\">TWO_PC</th>\n",
       "      <th>0.00</th>\n",
       "      <td>0.014722</td>\n",
       "      <td>0.055473</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.30</th>\n",
       "      <td>0.014883</td>\n",
       "      <td>0.058489</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.50</th>\n",
       "      <td>0.015176</td>\n",
       "      <td>0.065096</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.70</th>\n",
       "      <td>0.015274</td>\n",
       "      <td>0.057544</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.90</th>\n",
       "      <td>0.027367</td>\n",
       "      <td>0.163551</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.99</th>\n",
       "      <td>0.054876</td>\n",
       "      <td>0.297226</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                       average_latency  99%_latency\n",
       "COMMIT_ALG ZIPF_THETA                              \n",
       "ONE_PC     0.00               0.018555     0.060672\n",
       "           0.30                    NaN          NaN\n",
       "           0.50                    NaN          NaN\n",
       "           0.70                    NaN          NaN\n",
       "           0.90                    NaN          NaN\n",
       "           0.99                    NaN          NaN\n",
       "TWO_PC     0.00               0.014722     0.055473\n",
       "           0.30               0.014883     0.058489\n",
       "           0.50               0.015176     0.065096\n",
       "           0.70               0.015274     0.057544\n",
       "           0.90               0.027367     0.163551\n",
       "           0.99               0.054876     0.297226"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.groupby([\"COMMIT_ALG\",\"ZIPF_THETA\"])[y_agg_latency].median()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2) Latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "speedup: [1.75177801 1.81669295 1.78633136 1.70340191 1.78875616 1.22646602]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax, ax2 = plot_latency(x, data, ys=y_agg_dist_latency, \n",
    "                            xlabel=\"Zipfian Theta\",\n",
    "                            plot_speedup=True, speedup_yspace=5, speedup_xspace=-0.05,\n",
    "                            line_colors=line_colors, ylim=1.01, unit=\"ms\")\n",
    "ax.legend([\"Cornus avg\", \"Cornus 99%\", \"2PC avg\", \"2PC 99%\"], loc='upper right', \n",
    "          ncol=2, prop={'size': 14}, labelspacing=0.1, columnspacing=1, handletextpad=0.1, frameon=False,\n",
    "          bbox_to_anchor=(1,1.07))\n",
    "ax.set_ylabel(\"Distributed Txn Latency\\n(%s) in log scale\"%unit)\n",
    "plt.yscale(\"log\")\n",
    "plt.ylim((10,1000))\n",
    "plt.savefig(paper_path+exp+\"_latency_({}_latency)_log_scale.pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 3) breakdown"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xcate = data[x].unique()\n",
    "zipper = zip(xcate, [y_multi_part_latency]*len(xcate))\n",
    "fig, ax = plot_breakdown(x, zipper, xcate, bar_colors, grad_colors, how=None, agg_multi_latency=agg_multi_latency)\n",
    "plt.xticks(np.array([0, 0.5, 1, 1.5, 2, 2.5]), xcate)\n",
    "#ax.set_yscale('log')\n",
    "ax.set_xlabel(\"Zipfian Theta\")\n",
    "plt.savefig(paper_path+exp+\"_breakdown_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 5. Scalability"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    }
   ],
   "source": [
    "exp = \"%s_scalability\"%storage\n",
    "x = \"NUM_NODES\"\n",
    "dfs = [pd.read_csv(path+\"num_nodes_{}{}_concat.csv\".format(storage, i)) for i in [\"\"]]\n",
    "df = concat(dfs)\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=selectby)\n",
    "#agg_single_latency = process_latency(x, df, latency_type=\"single_part_latency\", select=agg_latency)\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "COMMIT_ALG  NUM_NODES\n",
       "ONE_PC      2            11\n",
       "            4            20\n",
       "            6            35\n",
       "            8            40\n",
       "TWO_PC      2            10\n",
       "            4            23\n",
       "            6            30\n",
       "            8            40\n",
       "Name: NODE_ID, dtype: int64"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.groupby([\"COMMIT_ALG\", \"NUM_NODES\"])[\"NODE_ID\"].count()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2) Latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "speedup: [0.9858804  0.8841999  0.85148152 0.82819143]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax, ax2 = plot_latency(x, data, ys=y_agg_dist_latency, \n",
    "                            xlabel=\"Number of Nodes\",\n",
    "                            plot_speedup=True, speedup_yspace=5, speedup_xspace=-0.25,\n",
    "                            line_colors=line_colors, ylim=1.3, unit=\"ms\")\n",
    "ax.legend([\"Cornus avg\", \"Cornus 99%\", \"2PC avg\", \"2PC 99%\"], loc='upper right', \n",
    "          ncol=2, prop={'size': 14}, labelspacing=0.1, columnspacing=1, handletextpad=0.1, frameon=False,\n",
    "          bbox_to_anchor=(1,1.07))\n",
    "ax.set_ylabel(\"Distributed Txn Latency\\n(ms)\")\n",
    "plt.savefig(paper_path+exp+\"_latency_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xcate = data[x].unique()\n",
    "zipper = zip(xcate, [y_multi_part_latency]*len(xcate))\n",
    "fig, ax = plot_breakdown(x, zipper, xcate, bar_colors, grad_colors, how=None, agg_multi_latency=agg_multi_latency)\n",
    "# plt.xticks(np.array([0, 0.5, 1, 1.5, 2, 2.5]), xcate)\n",
    "#ax.set_yscale('log')\n",
    "ax.set_xlabel(\"Number of Nodes\")\n",
    "plt.savefig(paper_path+exp+\"_breakdown_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/scarlet/anaconda3/lib/python3.7/site-packages/ipykernel_launcher.py:91: RuntimeWarning: Mean of empty slice\n"
     ]
    }
   ],
   "source": [
    "## PROCESS DATA\n",
    "algs = [\"ONE_PC\", \"TWO_PC\"]\n",
    "## PROCESS REQUEST TYPES\n",
    "df.columns = [i.replace(\" \", \"\") if (\"req_latency\" in i  or \"log\" in i) else i for i in df.columns.values]\n",
    "df = df.replace(\"nan\", np.nan).dropna(how=\"all\", axis=1)\n",
    "## PRINT PROFILING STATS\n",
    "logging_stats = [\"average_\" + i for i in [\n",
    "    \"log_if_ne\", \n",
    "    \"log_if_ne_data\", \n",
    "    \"log_sync\",\n",
    "    \"log_async\",\n",
    "    \"log_sync_data\",\n",
    "    \"log_async_data\",\n",
    "    \"log_if_ne_iso\", \n",
    "    \"log_if_ne_data_iso\",\n",
    "    \"log_sync_data_iso\",\n",
    "    \"log_async_data_iso\"\n",
    "]]\n",
    "grpc_stats = [\"average_\"+i for i in [\n",
    "    \"log_vote_pa\", \n",
    "    \"log_commit_co\",\n",
    "    \"node_communicate\"\n",
    "]] + [i for i in df.columns if \"req_latency\" in i and \"average\" in i]\n",
    "if \"blob\" in storage:\n",
    "    meta_col = logging_stats + grpc_stats\n",
    "else:\n",
    "    meta_col = grpc_stats\n",
    "table = []\n",
    "# column: 1pc, 2pc\n",
    "# row: zipf, phase\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=selectby)\n",
    "agg_single_latency = process_latency(x, df, latency_type=\"single_part_latency\", select=agg_latency)\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)\n",
    "data = agg_multi_latency\n",
    "metrics = [col for col in data.columns if \"us\" in col]\n",
    "# prefix\n",
    "prefix = {\n",
    "    \"execute_phase\": \"00-\",\n",
    "    \"prepare_phase\": \"01-\",\n",
    "    \"commit_phase\": \"02-\",\n",
    "    \"abort\": \"03-\",\n",
    "}\n",
    "for j, mt in enumerate(meta_col):\n",
    "    if j + 4 < 10:\n",
    "        prefix[mt] = \"0%d-\"%(j+4)\n",
    "    else:\n",
    "        prefix[mt] = \"%d-\"%(j+4)\n",
    "# reformat\n",
    "scale = 1 # default unit is us\n",
    "if unit == \"ms\":\n",
    "    scale = 1000\n",
    "elif unit == \"s\":\n",
    "    scale = 1000000\n",
    "for i in range(data.shape[0]):\n",
    "    row = data.loc[i, :]\n",
    "    for m in metrics:\n",
    "        m_name = m.split(\"AGG_multi_part_\")[-1].split(\"(\")[0].strip()\n",
    "        new_row = {\n",
    "            \"phase\": prefix[m_name]+m_name+\" (%s)\"%unit, \n",
    "            \"x\": data.loc[i,x],\n",
    "            \"instance\": data.loc[i,\"i\"],\n",
    "            \"measure\": \"%.2f\" %(data.loc[i,m] / scale),\n",
    "            \"commit_alg\": data.loc[i, \"COMMIT_ALG\"]\n",
    "        }\n",
    "        table.append(new_row)\n",
    "    for mt in meta_col:\n",
    "        if mt not in df:\n",
    "            continue\n",
    "        meta = apply_mask(df, [(\"COMMIT_ALG\", data.loc[i, \"COMMIT_ALG\"]),\n",
    "                (\"i\", new_row[\"instance\"]),\n",
    "                (x, data.loc[i,x]),\n",
    "               ])[mt].mean() \n",
    "        new_row = {\n",
    "                \"phase\": prefix[mt]+mt+\" (%s)\"%unit, \n",
    "                \"x\": data.loc[i,x],\n",
    "                \"instance\": data.loc[i,\"i\"],\n",
    "                \"measure\": \"%.2f\" %(meta / scale),\n",
    "                \"commit_alg\": data.loc[i, \"COMMIT_ALG\"]\n",
    "        }\n",
    "        table.append(new_row)\n",
    "table = pd.DataFrame(data=table)\n",
    "stats = pd.pivot_table(table, values='measure', index=[\"x\", \"commit_alg\"],\n",
    "                columns=[\"phase\"], aggfunc=np.sum).dropna(how=\"all\", axis=1)\n",
    "stats.reset_index().to_csv(paper_path+exp+\"_profiling.csv\", index=False)\n",
    "f = open(paper_path+exp+\"_profiling.txt\", \"w+\")\n",
    "for alg in algs:\n",
    "    line = \"=== {} ===\".format(alg)\n",
    "    f.write(line+\"\\n\")\n",
    "    for c in stats.columns:\n",
    "        data = apply_mask(stats.reset_index(),[(\"commit_alg\", alg)])\n",
    "        avg_val = np.nanmean(data.loc[:,c].values.astype(\"float\"))\n",
    "        max_val = np.max(data.loc[:,c].values.astype(\"float\"))\n",
    "        min_val = np.min(data.loc[:,c].values.astype(\"float\"))\n",
    "        line = (\"%s (in %s): average = %.2f , min = %.2f, max = %.2f \"%(c, unit, avg_val, min_val, max_val))\n",
    "        f.write(line+\"\\n\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [],
   "source": [
    "## 6. Termination Time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/scarlet/Documents/GitHub/Paper-1PC/analysis/process_helper.py:87: FutureWarning: Sorting because non-concatenation axis is not aligned. A future version\n",
      "of pandas will change to not sort by default.\n",
      "\n",
      "To accept the future behavior, pass 'sort=False'.\n",
      "\n",
      "To retain the current behavior and silence the warning, pass 'sort=True'.\n",
      "\n",
      "  df = pd.concat(dfs, ignore_index=True)\n"
     ]
    }
   ],
   "source": [
    "exp = \"%s_failure_num_nodes\" % storage\n",
    "x = \"NUM_NODES\"\n",
    "dfs = [pd.read_csv(path+\"failure_num_nodes_{}{}_concat.csv\".format(storage, i)) for i in [\"\", \"_repeated\"]]\n",
    "df = concat(dfs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# group by x\n",
    "# aggregate terminate_time_co by avg\n",
    "# aggregate num_affected_txn_co by sum\n",
    "data = df.groupby(x).agg({\n",
    "    \"num_affected_txn_co\": \"sum\",\n",
    "    \"average_term_latency_co\": \"median\",\n",
    "    \"median_term_latency\": \"median\",\n",
    "    \"99%_term_latency\": \"median\"\n",
    "})\n",
    "if unit == \"ms\":\n",
    "    scale = 1000\n",
    "elif unit == \"us\":\n",
    "    scale = 1000000\n",
    "else:\n",
    "    scale = 1\n",
    "fig, ax = plt.subplots()\n",
    "# ax.bar(data.index.values, \n",
    "#        data[\"average_term_latency_co\"] * scale, \n",
    "#        color=tuple(list(ORANGES[3])[:3]+[1]), edgecolor=\"black\")\n",
    "ax.plot(data[\"average_term_latency_co\"] * scale, color=line_colors[C_1PC], marker=\"^\", linestyle=\"-\")\n",
    "ax.plot(data[\"99%_term_latency\"] * scale, color=line_colors[C_1PC], marker=\"^\", linestyle=\"--\")\n",
    "plt.legend([\"99% latency\", \"avg latency\"])\n",
    "fig.set_size_inches(4, 2.8)\n",
    "plt.xlabel(\"Number of Nodes\")\n",
    "plt.ylabel(\"Latency of Termination \\n(%s)\"%unit)\n",
    "plt.savefig(paper_path+exp+\"_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> analysis/plot_azure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from stylelib import *\n",
    "from process_helper import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = \"/Users/scarlet/Documents/GitHub/Sundial/outputs/\"\n",
    "# path = \"E:/Research_E/Sundial/outputs/\"\n",
    "paper_path = \"../main/figures/\"\n",
    "paper_path = \"new_figures/\"\n",
    "storage = \"blob\"\n",
    "selectby = \"median\"\n",
    "unit = \"ms\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 0. Select Color Scheme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 288x144 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "_, grad_colors = display_colors()\n",
    "_, bar_colors = select_color_idx(2)\n",
    "_, line_colors = select_color_idx(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'ORANGE'"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_1PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'BLUE'"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_2PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 15})\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['hatch.linewidth'] = 0.5"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 2. read ratio\n",
    "### 1) import & preprocess data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    }
   ],
   "source": [
    "exp = \"%s_ro_txn\"%storage\n",
    "x = \"perc_readonly_txns\"\n",
    "dfs = [pd.read_csv(path+\"read_perc_{}{}_concat.csv\".format(storage, i)) for i in [\"\"]]\n",
    "df = concat(dfs)\n",
    "# calculate percentage of read only txn\n",
    "df[x] = (pow(df[\"READ_PERC\"], 16)) * 100\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=selectby)\n",
    "agg_single_latency = process_latency(x, df, latency_type=\"single_part_latency\", select=agg_latency)\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2) Latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "speedup: [1.61510978 1.71113022 1.45494464 1.25504457 0.99735228]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax, ax2 = plot_latency(x, data, ys=y_agg_dist_latency, \n",
    "                            xlabel=\"Percentage of Read-Only Txns\",\n",
    "                            plot_speedup=True, speedup_yspace=5, speedup_xspace=-5,\n",
    "                            line_colors=line_colors, ylim=1.3, unit=unit)\n",
    "ax.legend([\"Cornus avg\", \"Cornus 99%\", \"2PC avg\", \"2PC 99%\"], loc='upper right', \n",
    "          ncol=2, prop={'size': 14}, labelspacing=0.1, columnspacing=1, handletextpad=0.1, frameon=False,\n",
    "          bbox_to_anchor=(1,1.07))\n",
    "ax.set_ylabel(\"Distributed Txn Latency\\n(%s)\"%unit)\n",
    "plt.savefig(paper_path+exp+\"_latency_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "zipper = zip([0, 100], [y_multi_part_latency, y_multi_part_latency])\n",
    "xcate = [\"all read-write txns\", \"all read-only txns\"]\n",
    "fig, ax = plot_breakdown(x, zipper, xcate, bar_colors, grad_colors, how=None, \n",
    "                         agg_multi_latency=agg_multi_latency, ylim=2)\n",
    "labels = [\"execution\", \"prepare\", \"commit\", \"abort\"]\n",
    "ax.legend(get_pattern_patches(labels, ALL_PATTERNS), labels,prop={'size': 14}, \n",
    "          loc='upper right', ncol=1, labelspacing=0.1, bbox_to_anchor=(1,1.05),\n",
    "          columnspacing=0, handletextpad=0.5, frameon=False)\n",
    "plt.savefig(paper_path+exp+\"_breakdown_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 4. Contention"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 4.1 YCSB - Zipfian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    }
   ],
   "source": [
    "exp = \"%s_zipf\"%storage\n",
    "x = \"ZIPF_THETA\"\n",
    "dfs = [pd.read_csv(path+\"zipf_{}{}_concat.csv\".format(storage, i)) for i in [\"\"]]\n",
    "df = concat(dfs)\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=selectby)\n",
    "agg_single_latency = process_latency(x, df, latency_type=\"single_part_latency\", select=agg_latency)\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2) Latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "speedup: [1.77886483 1.69885342 1.76531457 1.70402526 1.25488338 1.19331664]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax, ax2 = plot_latency(x, data, ys=y_agg_dist_latency, \n",
    "                            xlabel=\"Zipfian Theta\",\n",
    "                            plot_speedup=True, speedup_yspace=5, speedup_xspace=-0.05,\n",
    "                            line_colors=line_colors, ylim=1.01, unit=\"ms\")\n",
    "ax.legend([\"Cornus avg\", \"Cornus 99%\", \"2PC avg\", \"2PC 99%\"], loc='upper right', \n",
    "          ncol=2, prop={'size': 14}, labelspacing=0.1, columnspacing=1, handletextpad=0.1, frameon=False,\n",
    "          bbox_to_anchor=(1,1.07))\n",
    "ax.set_ylabel(\"Distributed Txn Latency\\n(%s)\"%unit)\n",
    "# plt.yscale(\"log\")\n",
    "# plt.ylim((10,10000))\n",
    "plt.savefig(paper_path+exp+\"_latency_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 3) breakdown"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xcate = data[x].unique()\n",
    "zipper = zip(xcate, [y_multi_part_latency]*len(xcate))\n",
    "fig, ax = plot_breakdown(x, zipper, xcate, bar_colors, grad_colors, how=None, agg_multi_latency=agg_multi_latency)\n",
    "plt.xticks(np.array([0, 0.5, 1, 1.5, 2, 2.5]), xcate)\n",
    "#ax.set_yscale('log')\n",
    "ax.set_xlabel(\"Zipfian Theta\")\n",
    "plt.savefig(paper_path+exp+\"_breakdown_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 5. Scalability"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    }
   ],
   "source": [
    "exp = \"%s_scalability\"%storage\n",
    "x = \"NUM_NODES\"\n",
    "dfs = [pd.read_csv(path+\"num_nodes_{}{}_concat.csv\".format(storage, i)) for i in [\"\"]]\n",
    "df = concat(dfs)\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=selectby)\n",
    "agg_single_latency = process_latency(x, df, latency_type=\"single_part_latency\", select=agg_latency)\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2) Latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "speedup: [1.91750396 1.72795398 1.5330142  1.50742602]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax, ax2 = plot_latency(x, data, ys=y_agg_dist_latency, \n",
    "                            xlabel=\"Number of Nodes\",\n",
    "                            plot_speedup=True, speedup_yspace=5, speedup_xspace=-0.25,\n",
    "                            line_colors=line_colors, ylim=1.3, unit=\"ms\")\n",
    "ax.legend([\"Cornus avg\", \"Cornus 99%\", \"2PC avg\", \"2PC 99%\"], loc='upper right', \n",
    "          ncol=2, prop={'size': 14}, labelspacing=0.1, columnspacing=1, handletextpad=0.1, frameon=False,\n",
    "          bbox_to_anchor=(1,1.07))\n",
    "ax.set_ylabel(\"Distributed Txn Latency\\n(ms)\")\n",
    "plt.savefig(paper_path+exp+\"_latency_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xcate = data[x].unique()\n",
    "zipper = zip(xcate, [y_multi_part_latency]*len(xcate))\n",
    "fig, ax = plot_breakdown(x, zipper, xcate, bar_colors, grad_colors, how=None, agg_multi_latency=agg_multi_latency)\n",
    "# plt.xticks(np.array([0, 0.5, 1, 1.5, 2, 2.5]), xcate)\n",
    "#ax.set_yscale('log')\n",
    "ax.set_xlabel(\"Number of Nodes\")\n",
    "plt.savefig(paper_path+exp+\"_breakdown_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/scarlet/anaconda3/lib/python3.7/site-packages/ipykernel_launcher.py:86: RuntimeWarning: Mean of empty slice\n"
     ]
    }
   ],
   "source": [
    "## PROCESS DATA\n",
    "algs = [\"ONE_PC\", \"TWO_PC\"]\n",
    "## PROCESS REQUEST TYPES\n",
    "df.columns = [i.replace(\" \", \"\") if (\"req_latency\" in i  or \"log\" in i) else i for i in df.columns.values]\n",
    "df = df.replace(\"nan\", np.nan).dropna(how=\"all\", axis=1)\n",
    "## PRINT PROFILING STATS\n",
    "logging_stats = [\"average_\" + i for i in [\n",
    "    \"log_if_ne\", \n",
    "    \"log_if_ne_data\", \n",
    "    \"log_sync\",\n",
    "    \"log_async\",\n",
    "    \"log_sync_data\",\n",
    "    \"log_async_data\",\n",
    "    \"log_if_ne_iso\", \n",
    "    \"log_if_ne_data_iso\",\n",
    "    \"log_sync_data_iso\",\n",
    "    \"log_async_data_iso\"\n",
    "]]\n",
    "grpc_stats = [\"average_\"+i for i in [\n",
    "    \"node_communicate\"\n",
    "]] + [i for i in df.columns if \"req_latency\" in i and \"average\" in i]\n",
    "if \"blob\" in storage:\n",
    "    meta_col = logging_stats + grpc_stats\n",
    "else:\n",
    "    meta_col = grpc_stats\n",
    "table = []\n",
    "# column: 1pc, 2pc\n",
    "# row: zipf, phase\n",
    "data = agg_multi_latency\n",
    "metrics = [col for col in data.columns if \"us\" in col]\n",
    "# prefix\n",
    "prefix = {\n",
    "    \"execute_phase\": \"00-\",\n",
    "    \"prepare_phase\": \"01-\",\n",
    "    \"commit_phase\": \"02-\",\n",
    "    \"abort\": \"03-\",\n",
    "}\n",
    "for j, mt in enumerate(meta_col):\n",
    "    if j + 4 < 10:\n",
    "        prefix[mt] = \"0%d-\"%(j+4)\n",
    "    else:\n",
    "        prefix[mt] = \"%d-\"%(j+4)\n",
    "# reformat\n",
    "scale = 1 # default unit is us\n",
    "if unit == \"ms\":\n",
    "    scale = 1000\n",
    "elif unit == \"s\":\n",
    "    scale = 1000000\n",
    "for i in range(data.shape[0]):\n",
    "    row = data.loc[i, :]\n",
    "    for m in metrics:\n",
    "        m_name = m.split(\"AGG_multi_part_\")[-1].split(\"(\")[0].strip()\n",
    "        new_row = {\n",
    "            \"phase\": prefix[m_name]+m_name+\" (%s)\"%unit, \n",
    "            \"x\": data.loc[i,x],\n",
    "            \"instance\": data.loc[i,\"i\"],\n",
    "            \"measure\": \"%.2f\" %(data.loc[i,m] / scale),\n",
    "            \"commit_alg\": data.loc[i, \"COMMIT_ALG\"]\n",
    "        }\n",
    "        table.append(new_row)\n",
    "    for mt in meta_col:\n",
    "        if mt not in df:\n",
    "            continue\n",
    "        meta = apply_mask(df, [(\"COMMIT_ALG\", data.loc[i, \"COMMIT_ALG\"]),\n",
    "                (\"i\", new_row[\"instance\"]),\n",
    "                (x, data.loc[i,x]),\n",
    "               ])[mt].mean() \n",
    "        new_row = {\n",
    "                \"phase\": prefix[mt]+mt+\" (%s)\"%unit, \n",
    "                \"x\": data.loc[i,x],\n",
    "                \"instance\": data.loc[i,\"i\"],\n",
    "                \"measure\": \"%.2f\" %(meta / scale),\n",
    "                \"commit_alg\": data.loc[i, \"COMMIT_ALG\"]\n",
    "        }\n",
    "        table.append(new_row)\n",
    "table = pd.DataFrame(data=table)\n",
    "stats = pd.pivot_table(table, values='measure', index=[\"x\", \"commit_alg\"],\n",
    "                columns=[\"phase\"], aggfunc=np.sum).dropna(how=\"all\", axis=1)\n",
    "stats.reset_index().to_csv(paper_path+exp+\"_profiling.csv\", index=False)\n",
    "f = open(paper_path+exp+\"_profiling.txt\", \"w+\")\n",
    "for alg in algs:\n",
    "    line = \"=== {} ===\".format(alg)\n",
    "    f.write(line+\"\\n\")\n",
    "    for c in stats.columns:\n",
    "        data = apply_mask(stats.reset_index(),[(\"commit_alg\", alg)])\n",
    "        avg_val = np.nanmean(data.loc[:,c].values.astype(\"float\"))\n",
    "        max_val = np.max(data.loc[:,c].values.astype(\"float\"))\n",
    "        min_val = np.min(data.loc[:,c].values.astype(\"float\"))\n",
    "        line = (\"%s (in %s): average = %.2f , min = %.2f, max = %.2f \"%(c, unit, avg_val, min_val, max_val))\n",
    "        f.write(line+\"\\n\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 6. Termination Time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "exp = \"%s_failure_num_nodes\" % storage\n",
    "x = \"NUM_NODES\"\n",
    "dfs = [pd.read_csv(\"failure_num_nodes.csv\".format(storage, i)) for i in [\"\"]]\n",
    "df = concat(dfs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# group by x\n",
    "# aggregate terminate_time_co by avg\n",
    "# aggregate num_affected_txn_co by sum\n",
    "# data = df.groupby(x).agg({\n",
    "#     \"25%_term_latency\":\"median\"\n",
    "#     \"average_term_latency\": \"median\",\n",
    "#     \"median_term_latency\": \"median\",\n",
    "#     \"99%_term_latency\": \"median\"\n",
    "# })\n",
    "data = apply_mask(df, [(\"LOG_DEVICE\", \"LOG_DVC_AZURE_BLOB\")]).sort_values(\"NUM_NODES\")\n",
    "fig, ax = plt.subplots()\n",
    "# ax.bar(data.index.values, \n",
    "#        data[\"average_term_latency_co\"] * scale, \n",
    "#        color=tuple(list(ORANGES[3])[:3]+[1]), edgecolor=\"black\")\n",
    "ax.plot(\"NUM_NODES\", \"99%_term_latency\", data=data, color=line_colors[C_1PC], marker=\"^\", linestyle=\"--\")\n",
    "ax.plot(\"NUM_NODES\", \"median_term_latency\", data=data, color=line_colors[C_1PC], marker=\"o\", linestyle=\"-\")\n",
    "ax.plot(\"NUM_NODES\", \"min_term_latency\", data=data, color=line_colors[C_1PC], marker=\"v\", linestyle=\"--\")\n",
    "plt.legend([\"99% latency\", \"50% latency\", \"min latency\"], loc=\"upper left\", \n",
    "          ncol=1, prop={'size': 14}, labelspacing=0.1, columnspacing=1, handletextpad=0.1, frameon=False,\n",
    "          bbox_to_anchor=(0,1.07))\n",
    "fig.set_size_inches(4, 2.8)\n",
    "plt.ylim((0, 100))\n",
    "plt.xlabel(\"Number of Nodes\")\n",
    "plt.ylabel(\"Latency of Termination \\n(%s)\"%unit)\n",
    "plt.savefig(paper_path+exp+\".pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> analysis/plot_cl-Copy1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from stylelib import *\n",
    "from process_helper import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = \"/Users/scarlet/Downloads/Sundial-Private/outputs/\"\n",
    "paper_path = \"revision/\"\n",
    "storage = \"redis\"\n",
    "selectby = \"median\"\n",
    "unit = \"ms\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 0. Select Color Scheme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 288x144 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "_, grad_colors = display_colors()\n",
    "_, bar_colors = select_color_idx(2)\n",
    "_, line_colors = select_color_idx(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'ORANGE'"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_1PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'BLUE'"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_2PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "C_CL = \"PURPLE\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 18})\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['hatch.linewidth'] = 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(160, 222)\n"
     ]
    }
   ],
   "source": [
    "# df1 = pd.read_csv(path+\"num_nodes_cl_only.csv\")\n",
    "# print(df1.shape)\n",
    "# df2 = pd.read_csv(path+\"num_nodes_cl.csv\")\n",
    "# df2 = apply_mask(df, [(\"COMMIT_ALG\", \"COORDINATOR_LOG\", \"ne\")])\n",
    "# print(df2.shape)\n",
    "# df = pd.concat([df1, df2], axis=0, sort=False)\n",
    "# df = df[df[\"99%_dist_latency\"] < 10]\n",
    "df = pd.read_csv(path+\"num_nodes_cl_newredis.csv\")\n",
    "print(df.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['DISTRIBUTED', 'NUM_WORKER_THREADS', 'NUM_RPC_SERVER_THREADS',\n",
       "       'MAX_NUM_ACTIVE_TXNS', 'CC_ALG', 'COMMIT_ALG', 'LOG_DEVICE', 'i',\n",
       "       'RUN_TIME', 'LOG_DELAY', 'WORKLOAD', 'NUM_NODES', 'PERC_REMOTE',\n",
       "       'READ_PERC', 'ZIPF_THETA', 'SYNTH_TABLE_SIZE', 'FAILURE_ENABLE',\n",
       "       'MODE', 'EXP_ID', 'NODE_TYPE', 'NODE_ID', 'Throughput', 'run_time',\n",
       "       'dist_txn_latency', 'time_process_txn', 'time_idle',\n",
       "       'time_write_output_queue', 'log_size', 'bytes_sent',\n",
       "       'dummy_bytes_sent', 'time_send_msg', 'time_read_queue',\n",
       "       'time_output_idle', 'bytes_received', 'time_recv_msg',\n",
       "       'time_write_queue', 'time_input_idle', 'logging_send_time',\n",
       "       'logging_commit_time', 'single_part_execute_phase (in us)',\n",
       "       'single_part_precommit_phase (in us)',\n",
       "       'single_part_log_latency (in us)',\n",
       "       'single_part_commit_phase (in us)', 'single_part_abort (in us)',\n",
       "       'multi_part_execute_phase (in us)',\n",
       "       'multi_part_precommit_phase (in us)',\n",
       "       'multi_part_prepare_phase (in us)',\n",
       "       'multi_part_commit_phase (in us)', 'multi_part_abort (in us)',\n",
       "       'multi_part_cleanup_phase (in us)', 'terminate_time',\n",
       "       'log_ready_time', 'dependency_ready_time', 'CC (row)',\n",
       "       'CC (index)', 'logic', 'wait', 'network', 'cache', 'time_debug1',\n",
       "       'time_debug2', 'time_debug3', 'time_debug4', 'time_rpc',\n",
       "       'time_debug6', 'time_debug7', 'log_if_ne', 'log_if_ne_iso',\n",
       "       'log_if_ne_data', 'log_if_ne_data_iso', 'log_sync',\n",
       "       'log_sync_data', 'log_sync_data_iso', 'log_async',\n",
       "       'log_async_data', 'log_async_data_iso',\n",
       "       'average_READ_REQ_req_latency', 'max_READ_REQ_req_latency',\n",
       "       'min_READ_REQ_req_latency', 'average_PREPARE_REQ_req_latency',\n",
       "       'max_PREPARE_REQ_req_latency', 'min_PREPARE_REQ_req_latency',\n",
       "       'average_COMMIT_REQ_req_latency', 'max_COMMIT_REQ_req_latency',\n",
       "       'min_COMMIT_REQ_req_latency', 'average_ABORT_REQ_req_latency',\n",
       "       'max_ABORT_REQ_req_latency', 'min_ABORT_REQ_req_latency',\n",
       "       'average_SYS_REQ_req_latency', 'max_SYS_REQ_req_latency',\n",
       "       'min_SYS_REQ_req_latency', 'average_LOG_YES_REQ_req_latency',\n",
       "       'max_LOG_YES_REQ_req_latency', 'min_LOG_YES_REQ_req_latency',\n",
       "       'average_LOG_ABORT_REQ_req_latency',\n",
       "       'max_LOG_ABORT_REQ_req_latency', 'min_LOG_ABORT_REQ_req_latency',\n",
       "       'average_LOG_COMMIT_REQ_req_latency',\n",
       "       'max_LOG_COMMIT_REQ_req_latency', 'min_LOG_COMMIT_REQ_req_latency',\n",
       "       'average_TERMINATE_REQ_req_latency',\n",
       "       'max_TERMINATE_REQ_req_latency', 'min_TERMINATE_REQ_req_latency',\n",
       "       'average_log_sync_data', 'average_log_async',\n",
       "       'average_prepare_req_cnt', 'average_prepare_req_size',\n",
       "       'average_prepare_resp_cnt', 'average_prepare_resp_size',\n",
       "       'average_node_communicate', 'average_dist_latency',\n",
       "       'average_dist_total_time', 'average_latency', '90%_latency',\n",
       "       '95%_latency', '99%_latency', 'max_latency', '90%_dist_latency',\n",
       "       '95%_dist_latency', '99%_dist_latency', 'max_dist_latency',\n",
       "       'num_commits', 'num_aborts', 'num_precommits', 'num_waits',\n",
       "       'num_single_part_txn', 'num_multi_part_txn', 'num_aborts_restart',\n",
       "       'num_aborts_terminate', 'num_aborts_local', 'num_aborts_remote',\n",
       "       'num_affected_txn', 'log_num', 'msg_cnt', 'msg_size',\n",
       "       'num_renewals', 'num_no_need_to_renewal', 'num_cache_bypass',\n",
       "       'num_cache_reads', 'num_cache_hits', 'num_cache_misses',\n",
       "       'num_cache_remove', 'num_cache_inserts', 'num_cache_updates',\n",
       "       'num_cache_evictions', 'num_local_hits', 'num_renew',\n",
       "       'num_renew_success', 'num_renew_failure', 'num_ro_read',\n",
       "       'num_ro_check', 'num_rw_read', 'num_rw_check', 'int_debug1',\n",
       "       'int_debug2', 'num_prepare', 'int_debug4', 'int_debug5',\n",
       "       'int_debug6', 'int_urgentwrite', 'int_aborts_rs1',\n",
       "       'int_aborts_rs2', 'int_aborts_rs3', 'int_aborts_ws1',\n",
       "       'int_aborts_ws2', 'int_saved_by_histnum_log_if_ne',\n",
       "       'num_log_if_ne_iso', 'num_log_if_ne_data',\n",
       "       'num_log_if_ne_data_iso', 'num_log_sync', 'num_log_sync_data',\n",
       "       'num_log_sync_data_iso', 'num_log_async', 'num_log_async_data',\n",
       "       'num_log_async_data_iso', 'Unnamed: 175', 'Metrics', 'CP0', 'CP1',\n",
       "       'CP2', 'CP3', 'CP4', 'CP5', 'CP6', 'CP7', 'CP8', 'CP9', 'CP10',\n",
       "       'CP11', 'CP12', 'CP13', 'CP14', 'CP15', 'CP16', 'CP17', 'CP18',\n",
       "       'CP19', 'CP20', 'CP21', 'CP22', 'CP23', 'CP24', 'CP25', 'CP26',\n",
       "       'CP27', 'CP28', 'CP29', 'CP30', 'CP31', 'CP32', 'CP33', 'CP34',\n",
       "       'CP35', 'CP36', 'CP37', 'CP38', 'CP39', 'CP40', 'CP41', 'CP42',\n",
       "       'CP43', 'average_log_if_ne_data'], dtype=object)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.columns.values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "NUM_NODES  COMMIT_ALG     \n",
       "2          COORDINATOR_LOG    627.1820\n",
       "           ONE_PC             580.4520\n",
       "           TWO_PC             616.8930\n",
       "4          COORDINATOR_LOG    561.8640\n",
       "           ONE_PC             615.5000\n",
       "           TWO_PC             575.2740\n",
       "6          COORDINATOR_LOG    541.5495\n",
       "           ONE_PC             553.6980\n",
       "           TWO_PC             553.6780\n",
       "8          COORDINATOR_LOG    520.0725\n",
       "           ONE_PC             567.5665\n",
       "           TWO_PC             483.8600\n",
       "Name: average_node_communicate, dtype: float64"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.groupby([\"NUM_NODES\", \"COMMIT_ALG\"])[\"average_node_communicate\"].median()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "NUM_NODES  COMMIT_ALG     \n",
       "2          COORDINATOR_LOG    480728.5\n",
       "           ONE_PC             571105.0\n",
       "           TWO_PC             506783.5\n",
       "4          COORDINATOR_LOG    501644.5\n",
       "           ONE_PC             758787.5\n",
       "           TWO_PC             671546.0\n",
       "6          COORDINATOR_LOG    490812.5\n",
       "           ONE_PC             781255.0\n",
       "           TWO_PC             707916.0\n",
       "8          COORDINATOR_LOG    494551.5\n",
       "           ONE_PC             799957.0\n",
       "           TWO_PC             750013.5\n",
       "Name: average_log_sync_data, dtype: float64"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.groupby([\"NUM_NODES\", \"COMMIT_ALG\"])[\"average_log_sync_data\"].median()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Coordinator Log"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    }
   ],
   "source": [
    "exp = \"num_nodes_cl_%s\"%storage\n",
    "x = \"NUM_NODES\"\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=\"median\")\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>AGG_99%_dist_latency</th>\n",
       "      <th>AGG_average_dist_latency</th>\n",
       "      <th>COMMIT_ALG</th>\n",
       "      <th>NUM_NODES</th>\n",
       "      <th>i</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.245865</td>\n",
       "      <td>0.164701</td>\n",
       "      <td>COORDINATOR_LOG</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.249786</td>\n",
       "      <td>0.164319</td>\n",
       "      <td>COORDINATOR_LOG</td>\n",
       "      <td>4</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.251454</td>\n",
       "      <td>0.165044</td>\n",
       "      <td>COORDINATOR_LOG</td>\n",
       "      <td>6</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.253603</td>\n",
       "      <td>0.163931</td>\n",
       "      <td>COORDINATOR_LOG</td>\n",
       "      <td>8</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>0.134142</td>\n",
       "      <td>0.110721</td>\n",
       "      <td>ONE_PC</td>\n",
       "      <td>2</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>0.124933</td>\n",
       "      <td>0.104456</td>\n",
       "      <td>ONE_PC</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>0.147421</td>\n",
       "      <td>0.113108</td>\n",
       "      <td>ONE_PC</td>\n",
       "      <td>6</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>0.136155</td>\n",
       "      <td>0.109342</td>\n",
       "      <td>ONE_PC</td>\n",
       "      <td>8</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>0.251290</td>\n",
       "      <td>0.204520</td>\n",
       "      <td>TWO_PC</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>0.256330</td>\n",
       "      <td>0.207924</td>\n",
       "      <td>TWO_PC</td>\n",
       "      <td>4</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>0.254852</td>\n",
       "      <td>0.210536</td>\n",
       "      <td>TWO_PC</td>\n",
       "      <td>6</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>0.267102</td>\n",
       "      <td>0.217631</td>\n",
       "      <td>TWO_PC</td>\n",
       "      <td>8</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    AGG_99%_dist_latency  AGG_average_dist_latency       COMMIT_ALG  \\\n",
       "0               0.245865                  0.164701  COORDINATOR_LOG   \n",
       "5               0.249786                  0.164319  COORDINATOR_LOG   \n",
       "2               0.251454                  0.165044  COORDINATOR_LOG   \n",
       "7               0.253603                  0.163931  COORDINATOR_LOG   \n",
       "18              0.134142                  0.110721           ONE_PC   \n",
       "12              0.124933                  0.104456           ONE_PC   \n",
       "16              0.147421                  0.113108           ONE_PC   \n",
       "13              0.136155                  0.109342           ONE_PC   \n",
       "21              0.251290                  0.204520           TWO_PC   \n",
       "26              0.256330                  0.207924           TWO_PC   \n",
       "31              0.254852                  0.210536           TWO_PC   \n",
       "24              0.267102                  0.217631           TWO_PC   \n",
       "\n",
       "    NUM_NODES  i  \n",
       "0           2  0  \n",
       "5           4  1  \n",
       "2           6  0  \n",
       "7           8  1  \n",
       "18          2  2  \n",
       "12          4  0  \n",
       "16          6  1  \n",
       "13          8  0  \n",
       "21          2  0  \n",
       "26          4  1  \n",
       "31          6  2  \n",
       "24          8  0  "
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "agg_latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.4992500594465072"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.163931 / 0.109342"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.3275768463560889"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.217631 / 0.163931"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2) Latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_latency(x, data, ys=y_agg_latency, fig=None, ax=None, xlabel=\"\", prefix=PREFIX, ylim=1.5, \n",
    "                 line_colors=BLUES, width=5, unit=\"ms\", ylim_speedup=1.5, \n",
    "                 plot_speedup=False, speedup_format=\"text\", speedup_yspace=5, speedup_xspace=-1):\n",
    "    linestyle = [\"-\", \"--\"] # avg, tail\n",
    "    if fig is None:\n",
    "        fig, ax = plt.subplots()\n",
    "    marker = [\"^\", \"o\", \"s\"] # 1pc, 2pc\n",
    "    color = [line_colors[C_1PC], line_colors[C_2PC], line_colors[C_CL]]\n",
    "    alglabel = [\"Cornus\", \"2PC\", \"Coordinator Log\"]\n",
    "    scale = 1\n",
    "    if unit == \"ms\":\n",
    "        scale = 1000\n",
    "    elif unit == \"us\":\n",
    "        scale = 1000000    \n",
    "    ymax = 0\n",
    "    for i, alg in enumerate([\"ONE_PC\", \"TWO_PC\", \"COORDINATOR_LOG\"]):\n",
    "        y_data = data[data['COMMIT_ALG'] == alg].sort_values(by=x)\n",
    "        for j, y in enumerate(ys):\n",
    "            # default unit is second\n",
    "            y_data[prefix+y] = y_data[prefix+y] * scale\n",
    "            ymax = max(y_data[prefix+y].max(), ymax)\n",
    "            ax.plot(x, prefix+y, marker=marker[i], data=y_data, linestyle=linestyle[j], \n",
    "                    label=alglabel[i] + \" \"+ y.replace('_',' '), color=color[i])\n",
    "    ax.legend([\"Cornus avg\", \"Cornus 99%\", \"2PC avg\", \"2PC 99%\", \"CL avg\", \"CL 99%\"],\n",
    "              loc='upper left', ncol=3, labelspacing=0.1, prop={'size': 18},\n",
    "              columnspacing=0.2, handletextpad=0.1, frameon=False, bbox_to_anchor=(-0.2,1.35))\n",
    "    ax.set_xlabel(xlabel)\n",
    "    ax.set_ylabel(\"Distributed Txn\\n Latency ({})\".format(unit))\n",
    "    plt.grid(axis='y', linestyle='--', linewidth=0.35)\n",
    "    fig.set_size_inches(6, 3)\n",
    "    return fig, ax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = \"NUM_NODES\"\n",
    "\n",
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax = plot_latency(x, data, ys=y_agg_dist_latency, \n",
    "                            xlabel=\"Number of Nodes\",\n",
    "                            plot_speedup=False, speedup_yspace=10, speedup_xspace=-0.05,\n",
    "                            line_colors=line_colors, ylim=1.1, unit=\"ms\")\n",
    "plt.ylim((0, 300))\n",
    "#ax.set_ylabel(\"Distributed Txn\\n Tail Latency\\n(%s)\"%unit)\n",
    "plt.savefig(paper_path+exp+\"_latency_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 3) breakdown"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_1breakdown(x, zipper, xcategories, bar_colors, grad_colors, how=\"max\", agg_multi_latency=None, ax=None, fig=None,\n",
    "                   extra_legend=True, unit=\"ms\", ylim=1.5):\n",
    "    if ax is None:\n",
    "        fig, ax = plt.subplots()\n",
    "    color_patches = [bar_colors[c] for c in [C_1PC, C_2PC, \"PURPLE\"]]\n",
    "    color = [grad_colors[C_1PC+\"S\"], grad_colors[C_2PC+\"S\"], grad_colors[\"PURPLES\"]]\n",
    "    pattern = ALL_PATTERNS\n",
    "    offset = [-0.1, 0, 0.1]\n",
    "    \n",
    "    for idx, (d, ys) in enumerate(zipper):\n",
    "        if how == \"max\":\n",
    "            data = apply_mask(d, [(x, d[x].max())])\n",
    "        else:\n",
    "            data = apply_mask(agg_multi_latency, [(x, d)])\n",
    "        for j, alg in enumerate([\"ONE_PC\", \"TWO_PC\", \"COORDINATOR_LOG\"]):\n",
    "            bottom = 0\n",
    "            plot_data = apply_mask(data, [(\"COMMIT_ALG\", alg)])\n",
    "            for i, y in enumerate(ys):\n",
    "                v = plot_data[PREFIX+y].values\n",
    "                if unit == \"ms\":\n",
    "                    v = v / 1000\n",
    "                elif unit == \"s\":\n",
    "                    v = v / 1000000\n",
    "                p = ax.bar(idx/2.0+offset[j], v, bottom=bottom, width=0.1, \n",
    "                           color=color[j][i], hatch=pattern[i], edgecolor='black')\n",
    "                bottom += v\n",
    "\n",
    "    plt.grid(axis='y', linestyle='--', linewidth=0.35)\n",
    "    if extra_legend:\n",
    "        legend2 = plt.legend(get_color_patches([\"1PC\", \"2PC\", \"\"], color_patches), \n",
    "                             [\"Cornus (left)\", \"2PC\", \"CL (right)\"], \n",
    "                             loc=\"upper left\", bbox_to_anchor=((-0.3,1.3)), ncol=3, frameon=False,\n",
    "                             prop={'size': 18}, columnspacing=0.5, handletextpad=0.2)\n",
    "        plt.gca().add_artist(legend2)\n",
    "    labels = [\"execution\", \"prepare\", \"commit\", \"abort\"]\n",
    "    ax.legend(get_pattern_patches(labels, pattern), labels,prop={'size': 18}, \n",
    "              loc='upper left', ncol=2, labelspacing=0.1, \n",
    "              columnspacing=0.5, handletextpad=0.5, frameon=False, bbox_to_anchor=((-0,1.1)))\n",
    "    ax.set_xlabel(\"Txn Type\")\n",
    "    ax.set_ylabel(\"Latency Breakdown\\n(%s)\"%unit)\n",
    "    plt.ylim(0, bottom.max()*ylim)\n",
    "    plt.xticks(np.arange(0, len(xcategories)*0.5, 0.5), xcategories)\n",
    "    fig.set_size_inches(5, 2.5)\n",
    "    return fig, ax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xcate = data[x].unique()\n",
    "zipper = zip(xcate, [y_multi_part_latency]*len(xcate))\n",
    "fig, ax = plot_1breakdown(x, zipper, xcate, bar_colors, grad_colors, \n",
    "                          how=None, agg_multi_latency=agg_multi_latency, ylim=1.1)\n",
    "#plt.xticks(np.array([0, 1, 2, 3]), xcate)\n",
    "#ax.set_yscale('log')\n",
    "ax.set_ylim((0, 300))\n",
    "ax.set_xlabel(\"Number of Nodes\")\n",
    "plt.savefig(paper_path+exp+\"_latency({}).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> analysis/plot_cl.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from stylelib import *\n",
    "from process_helper import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = \"/Users/scarlet/Downloads/Sundial-Private/outputs/\"\n",
    "paper_path = \"revision/\"\n",
    "storage = \"redis\"\n",
    "selectby = \"median\"\n",
    "unit = \"ms\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 0. Select Color Scheme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 288x144 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "_, grad_colors = display_colors()\n",
    "_, bar_colors = select_color_idx(2)\n",
    "_, line_colors = select_color_idx(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'ORANGE'"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_1PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'BLUE'"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_2PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "C_CL = \"PURPLE\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(154, 222)\n"
     ]
    }
   ],
   "source": [
    "# df1 = pd.read_csv(path+\"num_nodes_cl_only.csv\")\n",
    "# print(df1.shape)\n",
    "# df2 = pd.read_csv(path+\"num_nodes_cl.csv\")\n",
    "# df2 = apply_mask(df, [(\"COMMIT_ALG\", \"COORDINATOR_LOG\", \"ne\")])\n",
    "# print(df2.shape)\n",
    "# df = pd.concat([df1, df2], axis=0, sort=False)\n",
    "# df = df[df[\"99%_dist_latency\"] < 10]\n",
    "df = pd.read_csv(path+\"num_nodes_cl_rerun.csv\")\n",
    "print(df.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['DISTRIBUTED', 'NUM_WORKER_THREADS', 'NUM_RPC_SERVER_THREADS',\n",
       "       'MAX_NUM_ACTIVE_TXNS', 'CC_ALG', 'COMMIT_ALG', 'LOG_DEVICE', 'i',\n",
       "       'RUN_TIME', 'LOG_DELAY', 'WORKLOAD', 'NUM_NODES', 'PERC_REMOTE',\n",
       "       'READ_PERC', 'ZIPF_THETA', 'SYNTH_TABLE_SIZE', 'FAILURE_ENABLE',\n",
       "       'MODE', 'EXP_ID', 'NODE_TYPE', 'NODE_ID', 'Throughput', 'run_time',\n",
       "       'dist_txn_latency', 'time_process_txn', 'time_idle',\n",
       "       'time_write_output_queue', 'log_size', 'bytes_sent',\n",
       "       'dummy_bytes_sent', 'time_send_msg', 'time_read_queue',\n",
       "       'time_output_idle', 'bytes_received', 'time_recv_msg',\n",
       "       'time_write_queue', 'time_input_idle', 'logging_send_time',\n",
       "       'logging_commit_time', 'single_part_execute_phase (in us)',\n",
       "       'single_part_precommit_phase (in us)',\n",
       "       'single_part_log_latency (in us)',\n",
       "       'single_part_commit_phase (in us)', 'single_part_abort (in us)',\n",
       "       'multi_part_execute_phase (in us)',\n",
       "       'multi_part_precommit_phase (in us)',\n",
       "       'multi_part_prepare_phase (in us)',\n",
       "       'multi_part_commit_phase (in us)', 'multi_part_abort (in us)',\n",
       "       'multi_part_cleanup_phase (in us)', 'terminate_time',\n",
       "       'log_ready_time', 'dependency_ready_time', 'CC (row)',\n",
       "       'CC (index)', 'logic', 'wait', 'network', 'cache', 'time_debug1',\n",
       "       'time_debug2', 'time_debug3', 'time_debug4', 'time_rpc',\n",
       "       'time_debug6', 'time_debug7', 'log_if_ne', 'log_if_ne_iso',\n",
       "       'log_if_ne_data', 'log_if_ne_data_iso', 'log_sync',\n",
       "       'log_sync_data', 'log_sync_data_iso', 'log_async',\n",
       "       'log_async_data', 'log_async_data_iso',\n",
       "       'average_READ_REQ_req_latency', 'max_READ_REQ_req_latency',\n",
       "       'min_READ_REQ_req_latency', 'average_PREPARE_REQ_req_latency',\n",
       "       'max_PREPARE_REQ_req_latency', 'min_PREPARE_REQ_req_latency',\n",
       "       'average_COMMIT_REQ_req_latency', 'max_COMMIT_REQ_req_latency',\n",
       "       'min_COMMIT_REQ_req_latency', 'average_ABORT_REQ_req_latency',\n",
       "       'max_ABORT_REQ_req_latency', 'min_ABORT_REQ_req_latency',\n",
       "       'average_SYS_REQ_req_latency', 'max_SYS_REQ_req_latency',\n",
       "       'min_SYS_REQ_req_latency', 'average_LOG_YES_REQ_req_latency',\n",
       "       'max_LOG_YES_REQ_req_latency', 'min_LOG_YES_REQ_req_latency',\n",
       "       'average_LOG_ABORT_REQ_req_latency',\n",
       "       'max_LOG_ABORT_REQ_req_latency', 'min_LOG_ABORT_REQ_req_latency',\n",
       "       'average_LOG_COMMIT_REQ_req_latency',\n",
       "       'max_LOG_COMMIT_REQ_req_latency', 'min_LOG_COMMIT_REQ_req_latency',\n",
       "       'average_TERMINATE_REQ_req_latency',\n",
       "       'max_TERMINATE_REQ_req_latency', 'min_TERMINATE_REQ_req_latency',\n",
       "       'average_log_sync_data', 'average_log_async',\n",
       "       'average_prepare_req_cnt', 'average_prepare_req_size',\n",
       "       'average_prepare_resp_cnt', 'average_prepare_resp_size',\n",
       "       'average_node_communicate', 'average_dist_latency',\n",
       "       'average_dist_total_time', 'average_latency', '90%_latency',\n",
       "       '95%_latency', '99%_latency', 'max_latency', '90%_dist_latency',\n",
       "       '95%_dist_latency', '99%_dist_latency', 'max_dist_latency',\n",
       "       'num_commits', 'num_aborts', 'num_precommits', 'num_waits',\n",
       "       'num_single_part_txn', 'num_multi_part_txn', 'num_aborts_restart',\n",
       "       'num_aborts_terminate', 'num_aborts_local', 'num_aborts_remote',\n",
       "       'num_affected_txn', 'log_num', 'msg_cnt', 'msg_size',\n",
       "       'num_renewals', 'num_no_need_to_renewal', 'num_cache_bypass',\n",
       "       'num_cache_reads', 'num_cache_hits', 'num_cache_misses',\n",
       "       'num_cache_remove', 'num_cache_inserts', 'num_cache_updates',\n",
       "       'num_cache_evictions', 'num_local_hits', 'num_renew',\n",
       "       'num_renew_success', 'num_renew_failure', 'num_ro_read',\n",
       "       'num_ro_check', 'num_rw_read', 'num_rw_check', 'int_debug1',\n",
       "       'int_debug2', 'num_prepare', 'int_debug4', 'int_debug5',\n",
       "       'int_debug6', 'int_urgentwrite', 'int_aborts_rs1',\n",
       "       'int_aborts_rs2', 'int_aborts_rs3', 'int_aborts_ws1',\n",
       "       'int_aborts_ws2', 'int_saved_by_histnum_log_if_ne',\n",
       "       'num_log_if_ne_iso', 'num_log_if_ne_data',\n",
       "       'num_log_if_ne_data_iso', 'num_log_sync', 'num_log_sync_data',\n",
       "       'num_log_sync_data_iso', 'num_log_async', 'num_log_async_data',\n",
       "       'num_log_async_data_iso', 'Unnamed: 175', 'Metrics', 'CP0', 'CP1',\n",
       "       'CP2', 'CP3', 'CP4', 'CP5', 'CP6', 'CP7', 'CP8', 'CP9', 'CP10',\n",
       "       'CP11', 'CP12', 'CP13', 'CP14', 'CP15', 'CP16', 'CP17', 'CP18',\n",
       "       'CP19', 'CP20', 'CP21', 'CP22', 'CP23', 'CP24', 'CP25', 'CP26',\n",
       "       'CP27', 'CP28', 'CP29', 'CP30', 'CP31', 'CP32', 'CP33', 'CP34',\n",
       "       'CP35', 'CP36', 'CP37', 'CP38', 'CP39', 'CP40', 'CP41', 'CP42',\n",
       "       'CP43', 'average_log_if_ne_data'], dtype=object)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.columns.values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "NUM_NODES  COMMIT_ALG     \n",
       "2          COORDINATOR_LOG    622.1240\n",
       "           ONE_PC             616.0760\n",
       "           TWO_PC             626.9500\n",
       "4          COORDINATOR_LOG    566.5325\n",
       "           ONE_PC             600.7150\n",
       "           TWO_PC             549.9980\n",
       "6          COORDINATOR_LOG    566.9690\n",
       "           ONE_PC             582.7665\n",
       "           TWO_PC             556.8530\n",
       "8          COORDINATOR_LOG    521.4330\n",
       "           ONE_PC             489.5125\n",
       "           TWO_PC             557.6905\n",
       "Name: average_node_communicate, dtype: float64"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.groupby([\"NUM_NODES\", \"COMMIT_ALG\"])[\"average_node_communicate\"].median()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "NUM_NODES  COMMIT_ALG     \n",
       "2          COORDINATOR_LOG    443596.0\n",
       "           ONE_PC             755474.0\n",
       "           TWO_PC             543077.5\n",
       "4          COORDINATOR_LOG    449521.0\n",
       "           ONE_PC             726326.0\n",
       "           TWO_PC             622715.0\n",
       "6          COORDINATOR_LOG    462705.5\n",
       "           ONE_PC             771494.0\n",
       "           TWO_PC             654433.5\n",
       "8          COORDINATOR_LOG    470310.5\n",
       "           ONE_PC             762851.5\n",
       "           TWO_PC             657531.5\n",
       "Name: average_log_sync_data, dtype: float64"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.groupby([\"NUM_NODES\", \"COMMIT_ALG\"])[\"average_log_sync_data\"].median()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Coordinator Log"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    }
   ],
   "source": [
    "exp = \"num_nodes_cl_%s\"%storage\n",
    "x = \"NUM_NODES\"\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=\"median\")\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>AGG_99%_dist_latency</th>\n",
       "      <th>AGG_average_dist_latency</th>\n",
       "      <th>COMMIT_ALG</th>\n",
       "      <th>NUM_NODES</th>\n",
       "      <th>i</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.238983</td>\n",
       "      <td>0.159144</td>\n",
       "      <td>COORDINATOR_LOG</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.238423</td>\n",
       "      <td>0.156569</td>\n",
       "      <td>COORDINATOR_LOG</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.241899</td>\n",
       "      <td>0.158562</td>\n",
       "      <td>COORDINATOR_LOG</td>\n",
       "      <td>6</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.237214</td>\n",
       "      <td>0.156641</td>\n",
       "      <td>COORDINATOR_LOG</td>\n",
       "      <td>8</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>0.117988</td>\n",
       "      <td>0.101507</td>\n",
       "      <td>ONE_PC</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>0.122992</td>\n",
       "      <td>0.102944</td>\n",
       "      <td>ONE_PC</td>\n",
       "      <td>4</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>0.123652</td>\n",
       "      <td>0.102089</td>\n",
       "      <td>ONE_PC</td>\n",
       "      <td>6</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>0.127161</td>\n",
       "      <td>0.102613</td>\n",
       "      <td>ONE_PC</td>\n",
       "      <td>8</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>0.236839</td>\n",
       "      <td>0.196261</td>\n",
       "      <td>TWO_PC</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>0.242113</td>\n",
       "      <td>0.197201</td>\n",
       "      <td>TWO_PC</td>\n",
       "      <td>4</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>0.239213</td>\n",
       "      <td>0.196800</td>\n",
       "      <td>TWO_PC</td>\n",
       "      <td>6</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>0.240699</td>\n",
       "      <td>0.196847</td>\n",
       "      <td>TWO_PC</td>\n",
       "      <td>8</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    AGG_99%_dist_latency  AGG_average_dist_latency       COMMIT_ALG  \\\n",
       "4               0.238983                  0.159144  COORDINATOR_LOG   \n",
       "1               0.238423                  0.156569  COORDINATOR_LOG   \n",
       "2               0.241899                  0.158562  COORDINATOR_LOG   \n",
       "3               0.237214                  0.156641  COORDINATOR_LOG   \n",
       "14              0.117988                  0.101507           ONE_PC   \n",
       "15              0.122992                  0.102944           ONE_PC   \n",
       "19              0.123652                  0.102089           ONE_PC   \n",
       "20              0.127161                  0.102613           ONE_PC   \n",
       "24              0.236839                  0.196261           TWO_PC   \n",
       "29              0.242113                  0.197201           TWO_PC   \n",
       "26              0.239213                  0.196800           TWO_PC   \n",
       "23              0.240699                  0.196847           TWO_PC   \n",
       "\n",
       "    NUM_NODES  i  \n",
       "4           2  1  \n",
       "1           4  0  \n",
       "2           6  0  \n",
       "3           8  0  \n",
       "14          2  1  \n",
       "15          4  1  \n",
       "19          6  2  \n",
       "20          8  2  \n",
       "24          2  1  \n",
       "29          4  2  \n",
       "26          6  1  \n",
       "23          8  0  "
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "agg_latency"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2) Latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_latency(x, data, ys=y_agg_latency, fig=None, ax=None, xlabel=\"\", prefix=PREFIX, ylim=1.5, \n",
    "                 line_colors=BLUES, width=5, unit=\"ms\", ylim_speedup=1.5, \n",
    "                 plot_speedup=False, speedup_format=\"text\", speedup_yspace=5, speedup_xspace=-1):\n",
    "    linestyle = [\"-\", \"--\"] # avg, tail\n",
    "    if fig is None:\n",
    "        fig, ax = plt.subplots()\n",
    "    marker = [\"^\", \"o\", \"s\"] # 1pc, 2pc\n",
    "    color = [line_colors[C_1PC], line_colors[C_2PC], line_colors[C_CL]]\n",
    "    alglabel = [\"Cornus\", \"2PC\", \"Coordinator Log\"]\n",
    "    scale = 1\n",
    "    if unit == \"ms\":\n",
    "        scale = 1000\n",
    "    elif unit == \"us\":\n",
    "        scale = 1000000    \n",
    "    ymax = 0\n",
    "    for i, alg in enumerate([\"ONE_PC\", \"TWO_PC\", \"COORDINATOR_LOG\"]):\n",
    "        y_data = data[data['COMMIT_ALG'] == alg].sort_values(by=x)\n",
    "        for j, y in enumerate(ys):\n",
    "            # default unit is second\n",
    "            y_data[prefix+y] = y_data[prefix+y] * scale\n",
    "            ymax = max(y_data[prefix+y].max(), ymax)\n",
    "            ax.plot(x, prefix+y, marker=marker[i], data=y_data, linestyle=linestyle[j], \n",
    "                    label=alglabel[i] + \" \"+ y.replace('_',' '), color=color[i])\n",
    "    ax.legend([\"Cornus avg\", \"Cornus 99%\", \"2PC avg\", \"2PC 99%\", \"CL avg\", \"CL 99%\"],\n",
    "              loc='upper left', ncol=3, labelspacing=0.1, prop={'size': 13},\n",
    "              columnspacing=0, handletextpad=0.1, frameon=False, bbox_to_anchor=(-0.02,1.05))\n",
    "    ax.set_xlabel(xlabel)\n",
    "    ax.set_ylabel(\"Distributed Txn Latency ({})\".format(unit))\n",
    "    plt.grid(axis='y', linestyle='--', linewidth=0.35)\n",
    "    fig.set_size_inches(5, 2.8)\n",
    "    return fig, ax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = \"NUM_NODES\"\n",
    "\n",
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax = plot_latency(x, data, ys=y_agg_dist_latency, \n",
    "                            xlabel=\"Number of Nodes\",\n",
    "                            plot_speedup=False, speedup_yspace=10, speedup_xspace=-0.05,\n",
    "                            line_colors=line_colors, ylim=1.1, unit=\"ms\")\n",
    "plt.ylim((0, 400))\n",
    "#ax.set_ylabel(\"Distributed Txn\\n Tail Latency\\n(%s)\"%unit)\n",
    "plt.savefig(paper_path+exp+\"_latency_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 3) breakdown"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_1breakdown(x, zipper, xcategories, bar_colors, grad_colors, how=\"max\", agg_multi_latency=None, ax=None, fig=None,\n",
    "                   extra_legend=True, unit=\"ms\", ylim=1.5):\n",
    "    if ax is None:\n",
    "        fig, ax = plt.subplots()\n",
    "    color_patches = [bar_colors[c] for c in [C_1PC, C_2PC, \"PURPLE\"]]\n",
    "    color = [grad_colors[C_1PC+\"S\"], grad_colors[C_2PC+\"S\"], grad_colors[\"PURPLES\"]]\n",
    "    pattern = ALL_PATTERNS\n",
    "    offset = [-0.1, 0.1, 0]\n",
    "    \n",
    "    for idx, (d, ys) in enumerate(zipper):\n",
    "        if how == \"max\":\n",
    "            data = apply_mask(d, [(x, d[x].max())])\n",
    "        else:\n",
    "            data = apply_mask(agg_multi_latency, [(x, d)])\n",
    "        for j, alg in enumerate([\"ONE_PC\", \"TWO_PC\", \"COORDINATOR_LOG\"]):\n",
    "            bottom = 0\n",
    "            plot_data = apply_mask(data, [(\"COMMIT_ALG\", alg)])\n",
    "            for i, y in enumerate(ys):\n",
    "                v = plot_data[PREFIX+y].values\n",
    "                if unit == \"ms\":\n",
    "                    v = v / 1000\n",
    "                elif unit == \"s\":\n",
    "                    v = v / 1000000\n",
    "                p = ax.bar(idx/2.0+offset[j], v, bottom=bottom, width=0.1, \n",
    "                           color=color[j][i], hatch=pattern[i], edgecolor='black')\n",
    "                bottom += v\n",
    "\n",
    "    plt.grid(axis='y', linestyle='--', linewidth=0.35)\n",
    "    if extra_legend:\n",
    "        legend2 = plt.legend(get_color_patches([\"1PC\", \"2PC\", \"\"], color_patches), \n",
    "                             [\"Cornus (left)\", \"2PC\", \"CL (right)\"], \n",
    "                             loc=\"upper left\", bbox_to_anchor=((-0.07,1.2)), ncol=3, frameon=False,\n",
    "                             prop={'size': 14}, columnspacing=0.5, handletextpad=0.2)\n",
    "        plt.gca().add_artist(legend2)\n",
    "    labels = [\"execution\", \"prepare\", \"commit\", \"abort\"]\n",
    "    ax.legend(get_pattern_patches(labels, pattern), labels,prop={'size': 14}, \n",
    "              loc='upper left', ncol=2, labelspacing=0.1, \n",
    "              columnspacing=0.5, handletextpad=0.5, frameon=False)\n",
    "    ax.set_xlabel(\"Txn Type\")\n",
    "    ax.set_ylabel(\"Latency Breakdown \\n(%s)\"%unit)\n",
    "    plt.ylim(0, bottom.max()*ylim)\n",
    "    plt.xticks(np.arange(0, len(xcategories)*0.5, 0.5), xcategories)\n",
    "    fig.set_size_inches(5, 2.5)\n",
    "    return fig, ax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xcate = data[x].unique()\n",
    "zipper = zip(xcate, [y_multi_part_latency]*len(xcate))\n",
    "fig, ax = plot_1breakdown(x, zipper, xcate, bar_colors, grad_colors, \n",
    "                          how=None, agg_multi_latency=agg_multi_latency, ylim=1.1)\n",
    "#plt.xticks(np.array([0, 1, 2, 3]), xcate)\n",
    "#ax.set_yscale('log')\n",
    "ax.set_ylim((0, 300))\n",
    "ax.set_xlabel(\"Number of Nodes\")\n",
    "plt.savefig(paper_path+exp+\"_latency({}).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> analysis/plot_num_replicas-cross_region.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from stylelib import *\n",
    "from process_helper import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = \"/Users/scarlet/Downloads/Github/Sundial-Private/outputs/\"\n",
    "paper_path = \"revision/\"\n",
    "storage = \"redis\"\n",
    "selectby = \"median\"\n",
    "unit = \"ms\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 0. Select Color Scheme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 288x144 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "_, grad_colors = display_colors()\n",
    "_, bar_colors = select_color_idx(2)\n",
    "_, line_colors = select_color_idx(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'ORANGE'"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_1PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'BLUE'"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_2PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 18})\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['hatch.linewidth'] = 0.5"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Process Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "# process data of cornus opt\n",
    "df_opt = pd.read_csv(path+\"test_cross_region_uniform_opt.csv\")\n",
    "df_opt[\"COMMIT_ALG\"] = df_opt[\"COMMIT_VAR\"]\n",
    "df_opt = apply_mask(df_opt, [(\"LOG_DELAY\", 68000)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "# df = pd.read_csv(path+\"test_num_replica_rerun.csv\")\n",
    "df = pd.read_csv(path+\"test_cross_region_uniform.csv\")\n",
    "df[\"COMMIT_ALG\"] = [\"{}-{}\".format(alg, colocate) for alg, colocate in zip(df[\"COMMIT_ALG\"], df[\"COMMIT_VAR\"])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(40, 191)\n",
      "(20, 191)\n"
     ]
    }
   ],
   "source": [
    "print(df.shape)\n",
    "print(df_opt.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(60, 191)"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.concat([df, df_opt], axis=0, sort=False)\n",
    "df.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "def process_throughput(x, df):\n",
    "    if not isinstance(x, str):\n",
    "        agg_throughput = df.groupby(['COMMIT_ALG', 'i'] + x, as_index=False)['Throughput'].sum()\n",
    "    else:\n",
    "        # sum up throughput for each trial\n",
    "        agg_throughput = df.groupby(['COMMIT_ALG', 'i', x], as_index=False)['Throughput'].sum()\n",
    "    return agg_throughput\n",
    "\n",
    "def process_latency(x, df, latency_type=\"dist_latency\", select=None):\n",
    "    # require agg_throughput to indicate trial id as trials are selected by max throughput\n",
    "    # process the latency\n",
    "    latency = []\n",
    "\n",
    "    if select is not None:\n",
    "        if not isinstance(x, str):\n",
    "            select = select.set_index([\"COMMIT_ALG\"] + x)\n",
    "        else:\n",
    "            select = select.set_index([\"COMMIT_ALG\", x])\n",
    "            \n",
    "    if isinstance(x, str):\n",
    "        for (alg, i, v), group in df.groupby(['COMMIT_ALG', 'i', x]):\n",
    "            if select is not None:\n",
    "                if select.loc[(alg, v), \"i\"] != i:\n",
    "                    continue\n",
    "            # calculate weighted sum for each column/attribute\n",
    "            weight = WEIGHT[latency_type]\n",
    "            record = {\"COMMIT_ALG\": alg, \"i\": i, x: v}\n",
    "            for y in TYPE[latency_type]:\n",
    "                if group[weight].sum() == 0:\n",
    "                    print(\"[WARNING]: zero weight %s\" % weight)\n",
    "                    agg = np.nan\n",
    "                    break\n",
    "                agg = (group[y] * group[weight]).sum() / group[weight].sum()\n",
    "                record[PREFIX+y] = agg\n",
    "            if np.isnan(agg):\n",
    "                continue\n",
    "            latency.append(record)\n",
    "    else:\n",
    "        for tags, group in df.groupby(['COMMIT_ALG', 'i'] + x):\n",
    "            alg = tags[0]\n",
    "            i = tags[1]\n",
    "            v = tags[2:]\n",
    "            if select is not None:\n",
    "                if select.loc[tuple([alg]+list(v)), \"i\"] != i:\n",
    "                    continue\n",
    "            # calculate weighted sum for each column/attribute\n",
    "            weight = WEIGHT[latency_type]\n",
    "            record = {\"COMMIT_ALG\": alg, \"i\": i}\n",
    "            for kid, key in enumerate(x):\n",
    "                record[key] = v[kid]\n",
    "            for y in TYPE[latency_type]:\n",
    "                if group[weight].sum() == 0:\n",
    "                    print(\"[WARNING]: zero weight %s\" % weight)\n",
    "                    agg = np.nan\n",
    "                    break\n",
    "                agg = (group[y] * group[weight]).sum() / group[weight].sum()\n",
    "                record[PREFIX+y] = agg\n",
    "            if np.isnan(agg):\n",
    "                continue\n",
    "            latency.append(record)\n",
    "    latency = pd.DataFrame(data=latency)\n",
    "    return latency\n",
    "\n",
    "\n",
    "def aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=\"minmax\"):\n",
    "    # drop invalid data\n",
    "    data = df.dropna(subset=y_agg_latency+[\"Throughput\"], axis=0)\n",
    "    data = data[data['Throughput'] != 0]\n",
    "    throughput = process_throughput(x, data)\n",
    "    latency = process_latency(x, data, latency_type=latency_type)\n",
    "    if isinstance(x, str):\n",
    "        select_cols = ['COMMIT_ALG', 'i', x]\n",
    "        select_cols_noid = ['COMMIT_ALG', x]\n",
    "    else:\n",
    "        select_cols = ['COMMIT_ALG', 'i'] + x\n",
    "        select_cols_noid = ['COMMIT_ALG'] + x\n",
    "        \n",
    "    if agg != \"throughput\":\n",
    "        if how == \"minmax\":\n",
    "            idx_max = latency.groupby(select_cols_noid)[PREFIX+TYPE[latency_type][0]].idxmin().values\n",
    "            print(\"selected trial with min {}\".format(PREFIX+TYPE[latency_type][0]))\n",
    "        elif how == \"median\":\n",
    "            agg_col = PREFIX+TYPE[latency_type][0]\n",
    "            idx_max = []\n",
    "            for name, group in latency.groupby(select_cols_noid):\n",
    "                n = int(group.shape[0] / 2) - 1\n",
    "                idx_max.append(group.sort_values(agg_col).index.values[n])\n",
    "            print(\"selected trial with median {}\".format(PREFIX+TYPE[latency_type][0]))\n",
    "        agg_latency = latency.loc[idx_max]\n",
    "        agg_throughput = throughput.loc[select(throughput, agg_latency, select_cols)]\n",
    "    else:\n",
    "        # select the trials with highest throughput\n",
    "        idx_max = agg_throughput.groupby(select_cols_noid)['Throughput'].idxmax().values\n",
    "        agg_throughput = agg_throughput.loc[idx_max]\n",
    "        print(\"selected trial with max throughput\")\n",
    "        agg_latency = latency.loc[select(latency, agg_throughput, select_cols)]\n",
    "    return agg_throughput, agg_latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with min AGG_average_dist_latency\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n"
     ]
    }
   ],
   "source": [
    "exp = \"num_replica_%s_cross_region_uniform\"%storage\n",
    "x = \"NUM_STORAGE_NODES\"\n",
    "selectby=\"minmax\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=selectby)\n",
    "agg_single_latency = process_latency(x, df, latency_type=\"single_part_latency\", select=agg_latency)\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "NUM_STORAGE_NODES  COMMIT_ALG       \n",
       "0                  CORNUS_OPT           0.187469\n",
       "                   MDCC_CLASSIC         0.191254\n",
       "                   ONE_PC-COLOCATE      0.189487\n",
       "                   ONE_PC-NO_VARIANT    0.187483\n",
       "                   TWO_PC-COLOCATE      0.210322\n",
       "                   TWO_PC-NO_VARIANT    0.208188\n",
       "1                  CORNUS_OPT           0.260049\n",
       "                   MDCC_CLASSIC         0.252127\n",
       "                   ONE_PC-COLOCATE      0.281363\n",
       "                   ONE_PC-NO_VARIANT    0.284231\n",
       "                   TWO_PC-COLOCATE      0.402272\n",
       "                   TWO_PC-NO_VARIANT    0.409467\n",
       "2                  CORNUS_OPT           0.317094\n",
       "                   MDCC_CLASSIC         0.249897\n",
       "                   ONE_PC-COLOCATE      0.279945\n",
       "                   ONE_PC-NO_VARIANT    0.350296\n",
       "                   TWO_PC-COLOCATE      0.401189\n",
       "                   TWO_PC-NO_VARIANT    0.539023\n",
       "3                  CORNUS_OPT           0.318472\n",
       "                   MDCC_CLASSIC         0.247535\n",
       "                   ONE_PC-COLOCATE      0.280100\n",
       "                   ONE_PC-NO_VARIANT    0.350442\n",
       "                   TWO_PC-COLOCATE      0.400156\n",
       "                   TWO_PC-NO_VARIANT    0.536919\n",
       "4                  CORNUS_OPT           0.322344\n",
       "                   MDCC_CLASSIC         0.248665\n",
       "                   ONE_PC-COLOCATE      0.280126\n",
       "                   ONE_PC-NO_VARIANT    0.347427\n",
       "                   TWO_PC-COLOCATE      0.400000\n",
       "                   TWO_PC-NO_VARIANT    0.538582\n",
       "Name: average_dist_latency, dtype: float64"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "opt = [\"COMMIT_ALG\"]\n",
    "df.groupby([x]+opt)[\"average_dist_latency\"].median()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0778143846325663"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.347427 / 0.322344"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.2402526006154373"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.347427 / 0.280126"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.3971688818289667"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.347427 / 0.248665"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0101932379168548"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.284231 / 0.281363"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "color_names = [C_1PC, \"YELLOW\", C_2PC, \"PURPLE\", \"GREEN\", \"RED\"]\n",
    "color_patches = [bar_colors[c] for c in color_names]\n",
    "color = [grad_colors[c+\"S\"] for c in color_names]\n",
    "lcolor = [line_colors[C_1PC],line_colors[C_2PC]]\n",
    "pattern = ALL_PATTERNS\n",
    "scale = 1\n",
    "if unit == \"ms\":\n",
    "    scale = 1000\n",
    "elif unit == \"us\":\n",
    "    scale = 1000000\n",
    "linestyle = [\"-\", \"--\"] # avg, tail\n",
    "\n",
    "prefix=\"AGG_\"\n",
    "algcol = \"COMMIT_ALG\"\n",
    "labels = [\"2PC\", \"2PC-CO\", \"Cornus\", \"Cornus-CO\", \"Cornus-OPT\", \"PaxosCommit\"]\n",
    "algs = [\"TWO_PC-NO_VARIANT\", \"TWO_PC-COLOCATE\", \"ONE_PC-NO_VARIANT\", \"ONE_PC-COLOCATE\", \"CORNUS_OPT\", \"MDCC_CLASSIC\"]\n",
    "\n",
    "width = 0.9 / len(algs)\n",
    "offset = np.arange(-0.45+0.5*width, 0.5, width)\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "xvalues = [0, 1, 2, 3, 4]\n",
    "for xid, xv in enumerate(xvalues):\n",
    "    data = apply_mask(agg_latency, [(x, xv)])\n",
    "    for idx, alg in enumerate(algs):\n",
    "        plot_data = apply_mask(data, [(algcol, alg)])\n",
    "        for yid, y in enumerate([\"average_dist_latency\"]):\n",
    "            v = plot_data[PREFIX + y].values * scale\n",
    "            p = ax.bar(xid + offset[idx], v, bottom=0, width=width, \n",
    "                       color=color[idx][2], hatch=pattern[idx], edgecolor='black')\n",
    "ax.set_xticklabels([\"\"] + xvalues)\n",
    "plt.xticks(xvalues, xvalues)\n",
    "ax.set_xlabel(\"Number of Replicas\")\n",
    "plt.legend(labels, loc=\"upper left\", bbox_to_anchor=((-0.3,1.38)), ncol=3, frameon=False,\n",
    "                     prop={'size': 18}, columnspacing=0.2, handletextpad=0.2)\n",
    "ax.set_ylabel(\"Distributed Txn \\nLatency (%s)\"%unit)\n",
    "fig.set_size_inches(6, 3)\n",
    "plt.savefig(paper_path+exp+\"({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> analysis/plot_num_replicas.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [],
   "source": [
    "from stylelib import *\n",
    "from process_helper import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = \"/Users/scarlet/Downloads/Github/Sundial-Private/outputs/\"\n",
    "paper_path = \"revision/\"\n",
    "storage = \"redis\"\n",
    "selectby = \"median\"\n",
    "unit = \"ms\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 0. Select Color Scheme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 288x144 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "_, grad_colors = display_colors()\n",
    "_, bar_colors = select_color_idx(2)\n",
    "_, line_colors = select_color_idx(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'ORANGE'"
      ]
     },
     "execution_count": 104,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_1PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'BLUE'"
      ]
     },
     "execution_count": 105,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_2PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 18})\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['hatch.linewidth'] = 0.5"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Process Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [],
   "source": [
    "# process data of cornus opt\n",
    "df_opt = pd.read_csv(path+\"test_cornus_opt.csv\")\n",
    "df_opt[\"COMMIT_ALG\"] = df_opt[\"COMMIT_VAR\"]\n",
    "df_opt = apply_mask(df_opt, [(\"LOG_DELAY\", 0)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [],
   "source": [
    "# process data of mdcc classic / paxos commit\n",
    "df_mdcc = pd.read_csv(path+\"test_mdcc.csv\")\n",
    "df_mdcc[\"COMMIT_ALG\"] = df_mdcc[\"COMMIT_VAR\"]\n",
    "df_mdcc = apply_mask(df_mdcc, [(\"LOG_DELAY\", 0)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [],
   "source": [
    "# df = pd.read_csv(path+\"test_num_replica_rerun.csv\")\n",
    "df = pd.read_csv(path+\"num_replicas.csv\")\n",
    "df[\"COMMIT_ALG\"] = [\"{}-{}\".format(alg, colocate) for alg, colocate in zip(df[\"COMMIT_ALG\"], df[\"COMMIT_VAR\"])]\n",
    "df = apply_mask(df, [(\"LOG_DELAY\", 0)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(40, 190)\n",
      "(20, 190)\n",
      "(10, 189)\n"
     ]
    }
   ],
   "source": [
    "print(df.shape)\n",
    "print(df_mdcc.shape)\n",
    "print(df_opt.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(70, 191)"
      ]
     },
     "execution_count": 111,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.concat([df, df_opt, df_mdcc], axis=0, sort=False)\n",
    "df.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [],
   "source": [
    "def process_throughput(x, df):\n",
    "    if not isinstance(x, str):\n",
    "        agg_throughput = df.groupby(['COMMIT_ALG', 'i'] + x, as_index=False)['Throughput'].sum()\n",
    "    else:\n",
    "        # sum up throughput for each trial\n",
    "        agg_throughput = df.groupby(['COMMIT_ALG', 'i', x], as_index=False)['Throughput'].sum()\n",
    "    return agg_throughput\n",
    "\n",
    "def process_latency(x, df, latency_type=\"dist_latency\", select=None):\n",
    "    # require agg_throughput to indicate trial id as trials are selected by max throughput\n",
    "    # process the latency\n",
    "    latency = []\n",
    "\n",
    "    if select is not None:\n",
    "        if not isinstance(x, str):\n",
    "            select = select.set_index([\"COMMIT_ALG\"] + x)\n",
    "        else:\n",
    "            select = select.set_index([\"COMMIT_ALG\", x])\n",
    "            \n",
    "    if isinstance(x, str):\n",
    "        for (alg, i, v), group in df.groupby(['COMMIT_ALG', 'i', x]):\n",
    "            if select is not None:\n",
    "                if select.loc[(alg, v), \"i\"] != i:\n",
    "                    continue\n",
    "            # calculate weighted sum for each column/attribute\n",
    "            weight = WEIGHT[latency_type]\n",
    "            record = {\"COMMIT_ALG\": alg, \"i\": i, x: v}\n",
    "            for y in TYPE[latency_type]:\n",
    "                if group[weight].sum() == 0:\n",
    "                    print(\"[WARNING]: zero weight %s\" % weight)\n",
    "                    agg = np.nan\n",
    "                    break\n",
    "                agg = (group[y] * group[weight]).sum() / group[weight].sum()\n",
    "                record[PREFIX+y] = agg\n",
    "            if np.isnan(agg):\n",
    "                continue\n",
    "            latency.append(record)\n",
    "    else:\n",
    "        for tags, group in df.groupby(['COMMIT_ALG', 'i'] + x):\n",
    "            alg = tags[0]\n",
    "            i = tags[1]\n",
    "            v = tags[2:]\n",
    "            if select is not None:\n",
    "                if select.loc[tuple([alg]+list(v)), \"i\"] != i:\n",
    "                    continue\n",
    "            # calculate weighted sum for each column/attribute\n",
    "            weight = WEIGHT[latency_type]\n",
    "            record = {\"COMMIT_ALG\": alg, \"i\": i}\n",
    "            for kid, key in enumerate(x):\n",
    "                record[key] = v[kid]\n",
    "            for y in TYPE[latency_type]:\n",
    "                if group[weight].sum() == 0:\n",
    "                    print(\"[WARNING]: zero weight %s\" % weight)\n",
    "                    agg = np.nan\n",
    "                    break\n",
    "                agg = (group[y] * group[weight]).sum() / group[weight].sum()\n",
    "                record[PREFIX+y] = agg\n",
    "            if np.isnan(agg):\n",
    "                continue\n",
    "            latency.append(record)\n",
    "    latency = pd.DataFrame(data=latency)\n",
    "    return latency\n",
    "\n",
    "\n",
    "def aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=\"minmax\"):\n",
    "    # drop invalid data\n",
    "    data = df.dropna(subset=y_agg_latency+[\"Throughput\"], axis=0)\n",
    "    data = data[data['Throughput'] != 0]\n",
    "    throughput = process_throughput(x, data)\n",
    "    latency = process_latency(x, data, latency_type=latency_type)\n",
    "    if isinstance(x, str):\n",
    "        select_cols = ['COMMIT_ALG', 'i', x]\n",
    "        select_cols_noid = ['COMMIT_ALG', x]\n",
    "    else:\n",
    "        select_cols = ['COMMIT_ALG', 'i'] + x\n",
    "        select_cols_noid = ['COMMIT_ALG'] + x\n",
    "        \n",
    "    if agg != \"throughput\":\n",
    "        if how == \"minmax\":\n",
    "            idx_max = latency.groupby(select_cols_noid)[PREFIX+TYPE[latency_type][0]].idxmin().values\n",
    "            print(\"selected trial with min {}\".format(PREFIX+TYPE[latency_type][0]))\n",
    "        elif how == \"median\":\n",
    "            agg_col = PREFIX+TYPE[latency_type][0]\n",
    "            idx_max = []\n",
    "            for name, group in latency.groupby(select_cols_noid):\n",
    "                n = int(group.shape[0] / 2) - 1\n",
    "                idx_max.append(group.sort_values(agg_col).index.values[n])\n",
    "            print(\"selected trial with median {}\".format(PREFIX+TYPE[latency_type][0]))\n",
    "        agg_latency = latency.loc[idx_max]\n",
    "        agg_throughput = throughput.loc[select(throughput, agg_latency, select_cols)]\n",
    "    else:\n",
    "        # select the trials with highest throughput\n",
    "        idx_max = agg_throughput.groupby(select_cols_noid)['Throughput'].idxmax().values\n",
    "        agg_throughput = agg_throughput.loc[idx_max]\n",
    "        print(\"selected trial with max throughput\")\n",
    "        agg_latency = latency.loc[select(latency, agg_throughput, select_cols)]\n",
    "    return agg_throughput, agg_latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with min AGG_average_dist_latency\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n",
      "[WARNING]: zero weight num_single_part_txn\n"
     ]
    }
   ],
   "source": [
    "exp = \"num_replica_%s\"%storage\n",
    "x = \"NUM_STORAGE_NODES\"\n",
    "selectby=\"minmax\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=selectby)\n",
    "agg_single_latency = process_latency(x, df, latency_type=\"single_part_latency\", select=agg_latency)\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "NUM_STORAGE_NODES  COMMIT_ALG       \n",
       "0                  CORNUS_OPT           0.050569\n",
       "                   MDCC_CLASSIC         0.050827\n",
       "                   ONE_PC-COLOCATE      0.051487\n",
       "                   ONE_PC-NO_VARIANT    0.049466\n",
       "                   TWO_PC-COLOCATE      0.074839\n",
       "                   TWO_PC-NO_VARIANT    0.077031\n",
       "1                  CORNUS_OPT           0.079625\n",
       "                   MDCC_CLASSIC         0.077514\n",
       "                   ONE_PC-COLOCATE      0.082620\n",
       "                   ONE_PC-NO_VARIANT    0.078184\n",
       "                   TWO_PC-COLOCATE      0.121209\n",
       "                   TWO_PC-NO_VARIANT    0.133817\n",
       "2                  CORNUS_OPT           0.094619\n",
       "                   MDCC_CLASSIC         0.078599\n",
       "                   ONE_PC-COLOCATE      0.077731\n",
       "                   ONE_PC-NO_VARIANT    0.078854\n",
       "                   TWO_PC-COLOCATE      0.130340\n",
       "                   TWO_PC-NO_VARIANT    0.135266\n",
       "3                  CORNUS_OPT           0.080532\n",
       "                   MDCC_CLASSIC         0.079223\n",
       "                   ONE_PC-COLOCATE      0.075534\n",
       "                   ONE_PC-NO_VARIANT    0.076883\n",
       "                   TWO_PC-COLOCATE      0.128294\n",
       "                   TWO_PC-NO_VARIANT    0.133171\n",
       "4                  CORNUS_OPT           0.081474\n",
       "                   MDCC_CLASSIC         0.076942\n",
       "                   ONE_PC-COLOCATE      0.077373\n",
       "                   ONE_PC-NO_VARIANT    0.085146\n",
       "                   TWO_PC-COLOCATE      0.127414\n",
       "                   TWO_PC-NO_VARIANT    0.133625\n",
       "Name: average_dist_latency, dtype: float64"
      ]
     },
     "execution_count": 114,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "opt = [\"COMMIT_ALG\"]\n",
    "df.groupby([x]+opt)[\"average_dist_latency\"].median()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.1004614012640068"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1/(0.077373 / 0.085146)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "color_names = [C_1PC, \"YELLOW\", C_2PC, \"PURPLE\", \"GREEN\", \"RED\"]\n",
    "color_patches = [bar_colors[c] for c in color_names]\n",
    "color = [grad_colors[c+\"S\"] for c in color_names]\n",
    "lcolor = [line_colors[C_1PC],line_colors[C_2PC]]\n",
    "pattern = ALL_PATTERNS\n",
    "scale = 1\n",
    "if unit == \"ms\":\n",
    "    scale = 1000\n",
    "elif unit == \"us\":\n",
    "    scale = 1000000\n",
    "linestyle = [\"-\", \"--\"] # avg, tail\n",
    "\n",
    "prefix=\"AGG_\"\n",
    "algcol = \"COMMIT_ALG\"\n",
    "labels = [\"2PC\", \"2PC-CO\", \"Cornus\", \"Cornus-CO\", \"Cornus-OPT\", \"PaxosCommit\"]\n",
    "# algs = [\"TWO_PC-False\", \"TWO_PC-True\", \"ONE_PC-False\", \"ONE_PC-True\", \"CORNUS_OPT\"]\n",
    "algs = [\"TWO_PC-NO_VARIANT\", \"TWO_PC-COLOCATE\", \"ONE_PC-NO_VARIANT\", \"ONE_PC-COLOCATE\", \"CORNUS_OPT\", \"MDCC_CLASSIC\"]\n",
    "width = 0.9 / len(algs)\n",
    "offset = np.arange(-0.45+0.5*width, 0.5, width)\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "xvalues = [0, 1, 2, 3, 4]\n",
    "for xid, xv in enumerate(xvalues):\n",
    "    data = apply_mask(agg_latency, [(x, xv)])\n",
    "    for idx, alg in enumerate(algs):\n",
    "        plot_data = apply_mask(data, [(algcol, alg)])\n",
    "        for yid, y in enumerate([\"average_dist_latency\"]):\n",
    "            v = plot_data[PREFIX + y].values * scale\n",
    "            p = ax.bar(xid + offset[idx], v, bottom=0, width=width, \n",
    "                       color=color[idx][2], hatch=pattern[idx], edgecolor='black')\n",
    "ax.set_xticklabels([\"\"] + xvalues)\n",
    "ax.set_xlabel(\"Number of Replicas\")\n",
    "plt.legend(labels, loc=\"upper left\", bbox_to_anchor=((-0.3,1.4)), ncol=3, frameon=False,\n",
    "                     prop={'size': 18}, columnspacing=0.3, handletextpad=0.2)\n",
    "ax.set_ylabel(\"Distributed Txn\\n Latency (%s)\"%unit)\n",
    "fig.set_size_inches(6, 3)\n",
    "plt.savefig(paper_path+exp+\"({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> analysis/plot_redis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from stylelib import *\n",
    "from process_helper import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = \"/Users/scarlet/Documents/GitHub/Sundial/outputs/\"\n",
    "# path = \"E:/Research_E/Sundial/outputs/\"\n",
    "paper_path = \"../main/figures/\"\n",
    "paper_path = \"new_figures/\"\n",
    "storage = \"redis\"\n",
    "selectby = \"median\"\n",
    "unit = \"ms\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 0. Select Color Scheme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 288x144 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "_, grad_colors = display_colors()\n",
    "_, bar_colors = select_color_idx(2)\n",
    "_, line_colors = select_color_idx(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'ORANGE'"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_1PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'BLUE'"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_2PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 15})\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['hatch.linewidth'] = 0.5"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 2. read ratio\n",
    "### 1) import & preprocess data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    }
   ],
   "source": [
    "exp = \"%s_ro_txn\"%storage\n",
    "x = \"perc_readonly_txns\"\n",
    "dfs = [pd.read_csv(path+\"read_perc_{}{}_concat.csv\".format(storage, i)) for i in [\"_repeated\"]]\n",
    "df = concat(dfs)\n",
    "# calculate percentage of read only txn\n",
    "df[x] = (pow(df[\"READ_PERC\"], 16)) * 100\n",
    "df = apply_mask(df, [(\"READ_PERC\", [\"ne\", 0.5])])\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=\"median\")\n",
    "agg_single_latency = process_latency(x, df, latency_type=\"single_part_latency\", select=agg_latency)\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2) Latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "speedup: [1.54805845 1.5577672  1.43118408 1.20983626 1.00039228]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWUAAADdCAYAAABja2MXAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAgAElEQVR4nOydZ3hU1daA3z09vROSUEKQ3psUleKlqnQu0lRsWK8FLFhR8UPEfi3YsHEBURE7ooAoFro0IUgJCIFACJCeqev7cZIhQ9oQktDO+zznmZyzy1lndmbNnrXXWluJCDo6Ojo6ZweGMy2Ajo6Ojs4JdKWso6OjcxahK2UdHR2dswhdKevo6OicRehKWUdHR+csQlfKOjo6OmcRulLW0dHROYvwSykrpSKrWxAdHR0dHf9nygeVUp8opQYopfTZtY6Ojk414a+CvRWoBXwD7FNKTVNKNak+sXR0dHQuTNSphFkrpZKA8cA1QD1gJfAeMF9EcqpDQB0dHZ0LiVNSyj4NlboceAK4BMgHPgP+KyLrq0w6HR0dnQuMU7YPK6UClVLjgceBS4GtwEtAM2CNUur+KpVQR0dH5wLC75myUqo7cD0wHBDgY2CWiKwuVucB4EERiaoGWXV0dHTOe/xSykqpXUAi8DswC/hERPJKqdcBWCMiuoeGjo6OTiXwVynPAN4Vkb+rXyQdHR2dC5dKL/Tp6Ojo6FQ9/kb0/Z9S6q0yyt5USk2tWrF0dHR0Lkz8tf2OBlaUUbYCGFM14ujo6Ohc2PirlOOB1DLKDhSW6+jo6OicJiY/66UB7YGfSilrD6RXmUR+oJS6CLgf6AK0BFaISM+T6uwB6p/U9JCI1PbnHtHR0ZKYmHjasuro6OgUZ926dUdEJKascn+V8ifA40qpZBH5tuiiUuoK4DHg7dMT85RpAVyBFuZtKafeXODVYucOf2+QmJjI2rVrKyedjo6OThkopfaWV+6vUn4caAt8rZTKAA4CcUAk8AOaYq5JvhaRLwGUUp8B0WXUOygiK2tOLB0dHZ3Twy+bsogUiEhfYABa8Miqwtf+IjJAROzVKGNp8nhq8n46/nHo0CHuvvtuGjZsiNVqJSEhgQEDBvDdd9+dadF0qplnnnmGTp06ERoaSkxMDAMHDmTLli0+dXr27IlSCqUUVquVxo0bM23aNNxut7eOiPDuu+/StWtXQkJCCA0NpX379syYMYOsrKyafqwzgr8zZQBEZDGwuJpkqQ5uUErdhZYw6UdgkoiU+9OhCLfbjd1ux263Y7Vava8OhwOTyYTHo30vGAwGXC4XFoulRN2iV6fTidFoREQQEYxGI06ns0baOByOUuva7XYsFgsul8vbxuPxYDKZ/GpjMBhQSuF2uzGZTOzYsYP+/fsTFBTEU089RdOmTTGZTPz444/ccsstJCcnez+Qbrcbs9lc5nM4HA7MZjNut9vbv8fj8bvNqdznVMeyqE3Re3w+jL/BoM3NKjv+ZrOZJUuWcPPNN9O6dWvMZjNPPPEEvXv3ZtWqVcTGxuJ2u/F4PFxzzTVMmTIFl8vF119/zQMPPIDT6WTy5MnY7XZuueUWvvjiCx544AGmT59OrVq12LZtG2+++SYRERFcffXVFY5l0fj7O5Y1Pf4VcUrh0Eopq1IqSSnV/OTjVPqpIb4E7gD+hbYo2BVYoZQKK6uBUmqCUmqtUmptRkZGDYl55vHkHaNg8ZNI/vFK9zFp0iREhOXLlzNixAgaNWpE06ZNmTBhAqtXe9OjsG/fPkaPHk10dDQJCQlcffXVpKaecOyZOnUqnTt3Zvbs2bRq1YqIiAhyc3MZMGAAd911F08++SQJCQk0bNiQyZMnez9QAE2aNOGVV17xkatPnz7cd9993vMvvviCbt26ER4eTr169ejbty+HDh0q87lee+01OnbsSFxcHElJSdx5550cP669T5mZmURGRrJo0SKfNkuXLiU4OJj0dG39e82aNXTt2pXIyEi6devG999/T2hoKD///HMl3umq5Y+U40xcuI3r/reJ+77Yzm+7j1aqn4ULF3LdddfRvHlzWrZsyVtvvUV6ejqrVq3yqRcYGEhsbCyJiYlMmDCBXr168e232jLV559/zscff8y7777LQw89RMeOHalfvz4DBgzg888/Z9CgQWXef8qUKbRp04bo6GiaNWvGI488QkFBAQA7d+7EZrPx119/+bR5//33qVu3Lk6nE4BFixbRvn17wsLCGDBgAJ988glhYWHs2bOnUu9JpSnS3uUdaC5v3wDuUg4P4Pann+o40FKGLvejXkvABdzjT78dOnSQC4WsX96Q9DcHS9YvMyvVPiMjQ5RS8n//93/l1vN4PNKuXTvp2rWrrF69WtasWSOdO3eWDh06iMfjERGRKVOmSGBgoPTp00fWrVsnmzdvFqfTKT169JDQ0FB57LHHZPv27TJ//nwxGo0yd+5cb//169eX5557zueePXr0kDvuuENERA4ePChms1mef/55SUlJkc2bN8s777wjaWlpZcr80ksvydKlSyUlJUWWL18urVq1knHjxnnLR4wYIVdffbVPm2uvvVauuOIKERHJzs6W6OhoGT16tGzZskV++OEHad68uQDy008/VfzmViO//H1YxsxaJSPe+sN7jJm1Sn75+/Bp933gwAEBZMWKFd5rxceiiIEDB0rRZ23QoEHSuHHjSt3vqaeekl9//VVSUlLk22+/lbp168qjjz7qLe/YsaM8+OCDPm26d+8ut99+u4iI7N27VywWi9x7772SnJwsn376qdStW1cASUlJqZRMZQGslXJ0j7/mi3fRXN8moqXq9NuL4WxBRLYopbajPcd5Sc5v7+LKSDmlNuJ24j78NyDYt36P68hulNHsd3tTVAN2mlsjIjRr1qzcukuWLGHjxo3s2rWLInfDuXPnctFFF7F06VJ69+4NgMPhYPbs2cTGxvq0b968OU899RQAjRs35p133mHp0qWMHj3aL1kPHDiA0+lkxIgR1K+veUu2bNmy3Db33HOP9+/ExERmzJjB4MGD+fDDDzEYDIwbN47Ro0eTnZ1NSEgI+fn5LFy4kLfe0gJg58yZg9vtZtasWQQEBNCiRQseeeQRxo4d65fMp8L7v+9hT0au3/X/PpSDy+P7c9rh8vDGz7tZknzYrz4So4K4vltiiet33303bdu2pWvXrqW283g8/PDDDyxevNj7Hu/YsYOmTZv6LX9xHnvshK9BYmIiDz/8MM8//zxTp2rBxuPGjePFF1/kmWeeQSnFvn37WLFiBdOnTwdg5syZJCUl8cILL6CUokmTJvz999888sgjlZLndPDXfHEJcJeIvCIiP4rIzycf1SlkFaMn+yiGJyedE2+JFJ6fGuJn/pRt27YRHx9Pcf/vpKQk4uPj2bp1q/danTp1SihkgNatW/ucx8fHc/iwf8oDoE2bNvTu3ZuWLVsyfPhwZs6c6TUxlMWyZcvo06cPderUISQkhGHDhuFwOEhLSwPgiiuuIDAwkIULFwLw1VdfISIMHjwYgOTkZFq2bElAQIC3z86dO/stc3VyskKu6Lq/TJw4kV9//ZUFCxZgNBp9yt5++22Cg4Ox2WwMGjSIcePGMWXKFMD//6PS+Oyzz7j00kupXbs2wcHB3Hvvvfzzzz/e8tGjR3PgwAFWrNACk+fOnUtSUpL3SyM5OZlOnTqhlPK2OVPj5O9M+TDaYtk5i1KqJdAEKDWHx/lA8CU3nVJ9T+5Rjs67xeea2HMI7X0fhsAIv/tpdPQoSim2bdvG0KFDy6wnIj7/9MUpfj0oKKjUOmaz7wxeKeVjUzYYDCU+2EX2QgCj0cgPP/zAypUr+eGHH5g1axYPPfQQP//8M23atClxv71793LllVdy880389RTTxEVFcX69esZPXo0DofDK9O///1v5syZw7XXXsucOXMYNmwYgYGBFT5zVVPajLU8bpu7niM5JX/0RgdbeHJgi0rJcO+99/Lxxx/z008/kZSUVKL86quvZsqUKVitVuLj432UduPGjdm2bdsp33PlypWMGjWKKVOm8NJLLxEeHs5XX33ls5ZQq1YtevfuzZw5c+jevTtz5szx+bVSk+NUEf7OlB8HHlRKhVanMP5SuPvJCKXUCCABiCk6Lyy7Uik1Tyk1VinVSyl1G5rXyD/AB2dS9rOJ3PXz4WTvQvGQu27+KfUTGRlJv379eO2118jJKblVY9HCWPPmzUlNTfVZONm9ezcHDhygefPTXyuOiYnh4MGD3vOCggKSk5N96iil6Nq1K1OmTGHNmjXEx8czf37pz7t27VocDgcvvfQSXbt2pXHjxhw4cKBEvXHjxrF06VK2bt3K999/z7hx47xlzZo1Y/PmzeTnn5jTFF/4PJOM6VQXi8lXBVhMBsZ0qlup/u6++27mzp3LsmXLyjRDhIWFcdFFF1G3bt0Ss+gxY8awY8cOPv/881LbFv0fncxvv/1GQkICjz32GJ06daJRo0bs3VvSyWrcuHF8+umnrFu3js2bN5cYpzVr1vjUP1Pj5K9SHoa2UepepdQPSqlPTjpO7VN8+tQCPi08ugDNi53XAvYVvr6MFtwyBc0l7lIRuTCcHf3AdWg7eFy+Fz0uXIeSS29QDm+88QYiQseOHfn000/Zvn07ycnJzJw502t26N27N23atGHs2LGsW7eOtWvXMnbsWNq3b8/ll19+2s9z+eWXM2fOHJYvX85ff/3FDTfc4DNTXrlyJU8//TRr1qzhn3/+4auvvmLfvn1lfiE0atQIj8fDyy+/TEpKCvPmzePll18uUe+SSy6hfv36jBkzhujoaJ9nGTt2LEajkZtvvpmtW7eyZMkSpk2bBnDGZ2aXNYrh1ssaEB1sQaHNkG+9rAGXNSozArhM7rjjDt5//33mzZtHREQEaWlppKWllfolXRYjR45k1KhRjB07lqlTp7JmzRr27t3L999/z5VXXskXX3xRarvGjRuTmprKnDlz2L17NzNnzmTevHkl6g0dOhSn08mNN97IxRdfTKNGjbxlt956K7t27eK+++5j+/btfP755951gRofp/JWAYsOtJwX5R7+9HMuHReS90VVceDAAbnzzjulQYMGYrFYJC4uTvr37y/fffedt87evXtl8ODBEhwcLMHBwTJkyBDZt2+ft3zKlCnSokWLEn2XtnJ/3XXXyZVXXuk9z8zMlFGjRkloaKjEx8fL66+/7tNu69at0r9/f6lVq5ZYLBZp2LChPPvss+U+0yuvvCLx8fFis9nk8ssvl/nz55e6Iv/YY48JIBMnTizRxx9//CFt27YVi8Uibdu2lc8++0wAWblyZbn3PpdAW5gocUyZMsVbp7QxPBmPxyNvvfWWXHzxxRIUFCQhISHStm1befbZZyUrK6vMdpMnT5bo6GgJCgqSoUOHyhtvvCGaevPlmmuuEUD++9//lij7+uuvpVGjRmK1WuXSSy+V9957T4ByvXMqAxV4X+hJ7sugY8eOoue+0KkOvvzyS4YOHcrhw4eJji4rQ4DOmeaVV17h8ccf59ixY94Am6pAKbVORDqWVX5KEX2FHSq0vBeHRcRVUX0dnQudDz/8kKSkJOrWrcuWLVu45557GDhwoK6QzzJef/11OnXqRExMDCtXrmTq1KmMHz++ShWyP/itlAszwk1BS0xkAjoB65VS7wA/i8j/qkdEHZ1zm0OHDjFlyhQOHjxI7dq1ufLKK3n22WfPtFg6J7Fz506mTZtGRkYGderU4dZbb+Xxxx+vcTn83Tj1WuA9YA6wDHgf6Cgi65VS9wNXiEivapW0htHNFzo6OtVBReYLf+fljwDPich1wMkz4r/QvB90dHR0dE4Tf5VyfTSXstIoAM4K/2UdHR2dcx1/lfI+oF0ZZR2BnVUjjs65zPmYT3nXrl0MHTqUmJgYQkNDGTlyZImscuvXr6dPnz6Eh4cTFRXFhAkTfPxzjx49ysCBAwkODqZdu3b8+eefPu0nTpzIww8/XCPPU12c6XzKFY0BaNn7unXrRkhICHFxcTz44IO4XCd8Ffbs2UP37t0JCgqie/fuJbLDDRs2jLffroFNlsrzlys6gMlAFjAOCEbLDNcBLS3mEbS8GGfct7gqjwvJT9mdkyHHvnxI3LlHK91HSkqKxMfHS5MmTWT+/PmSnJwsW7dulVdffVXq1q1b6X6dTqc3g1xNk5OTI0lJSTJ48GDZuHGjbNq0SQYPHiydOnUSt9stIiKpqakSEREhEyZMkOTkZFm9erV069ZNhg8f7u1n4sSJ0qNHD9m+fbvcc889Uvx/a+3atdK0aVPJz8+v8ecT0TLF3Tpnnfz7rT/k1jnrKp0hrm/fvvLee+/J5s2bZdOmTTJkyBCJjY2VjIwMb50ePXrI9ddfLwcPHpSUlBR59dVXRSkl06dP99YZO3as2Gw2eeqpp2TVqlWSkpIi33zzjfTv31/ef//9Uu/tzxhs3LhRLBaLTJkyRXbs2CHLly+Xpk2byqRJk7x1hg0bJqNGjZK///5bRo4c6dN+4cKFctlll1XJ/yIV+Cn7q5QV8Dpaqk5HoVK2o6XCfN2fPs6140JSyqebulNEZMCAARIXFyfZ2dklyo4ePaHs9+7dK0OGDPEGjwwdOrTU4JH3339fkpKSxGAwSHZ2tvTo0UNuu+02eeihhyQqKkpiYmJk0qRJXuUoUnHqThGRBQsWSKtWrcRms0lERIR07969zOCAxYsXi1LKR/7jx4+LUkp+/PFHERF56623JCoqSlwul7fOpk2bBJAdO3Z435uZM7X3duvWrRIYGCgi2hdOu3btZNmyZRW8u9VDdabuzM7OFoPBIF999ZX3WmnBI71795YuXbqIiHgDcxYsWFBqn8eOHSv1uj9j8NBDD0nbtm192n311Vdis9m8QSnNmjWTRYsWiYjId999J82bNxcRLSgpKSlJtm3b5vfzl0dFStkvl7jCju5QSr1YODuOBo4Cy0Tk7yqYsOtUEce/Kplq0NrwEgJaXIE47WQuesqnTNxO3Ed2AoJ9+5JSU3cGNO+P9aLLcOekk73MN8w4fND/cfToUb7//nuefvppgoODS9w/IkJLbiQiDBkyBJvNxrJly1BKceeddzJkyBDWrFnjDWdNSUlh7ty5fPrpp1gsFmw2G6Clwbz77rv5/fff2bBhA2PGjKFDhw5+p+5MS0tj1KhRPPPMMwwfPpycnBxWrix7C0e73Y5Synt/AJvNhsFg4Ndff6V3797Y7XbMZrNPHoeijHC//vorF110EW3atGHZsmXcdNNNLF682Bt2/uKLL9KuXTt69ao6x6UpX/9V4lq3pCj6taiN3eVm2qITIfT+pu7s2zyWSxpGcyTHzqs/+Voqy0pclJ2djcfj8Y59WQQEBHDs2DFAG9/GjRszbNiwUuuGh4eXet2fMbDb7T7jWFSnoKCAdevW0bNnT9q0acOSJUvo27cvP/zwg3ecJk+ezPjx4yudVvRU8cumrJTqrpQKFpFdIvK2iEwTkTdF5G+lVJBSqnt1C6pTPXhy0kEKP5hSudSdO3fuRMT/fMpz586lU6dOdOzYkblz57J+/XqWLl3qrVeUT7l9+/a0bNkSk0mbOxTlU27cuDEjR46kV69ePu0qong+5cTERFq2bMlNN91UappQgC5duhAcHMz9999Pbm4uubm53Hfffbjdbm/io8svv5wjR44wffp0HA4Hx44dY/LkyQDeOpMnT8ZkMtGwYUMWLlzIrFmzvDkapk2bxn/+8x8aNmzIlVde6ZNQqbqprtSd4F8+5e+//57Fixfzr3/9C6h8PmV/xqBfv36sWrWK2bNn43K5SE1N9ebmLqrz/PPPk5ycTGJiIjt27OD555/n999/Z8WKFdx2222MHTuWpKQkxowZU737BZY3jS460MwWF5dR1oEzuPNIdR0XgvnCnZMh6e+MkPQ3B5043hlxyrbllStXCiCff/55ufVeeeUVqVOnTonrCQkJ8sorr4iIZr5ITEwsUadHjx4yYcIEn2vXXnutDBw40HtekfnC5XJJ7969JTg4WIYNGyZvvPGGHD5c/k/1xYsXS1JSkiilxGg0yrhx46R9+/Zy2223eevMmTNHYmNjxWg0isVikfvuu09iY2PLzavRu3dvmTdvnrz66qvSq1cvsdvt8vDDD8uIESPKlacquXXOOh/TRdFx65x1p9XvvffeK3FxcbJr1y6f6z169BCz2SxBQUFiNpvFbDbLDTfcILm5uSIi0rRpUxk0aFCl7unPGLzwwgsSGhoqRqNRAgMD5ZlnnhFA5s+fX2qfdrtdWrZsKb/99ptMmjRJrr32WnE6nTJ27Fi57777KiWnSMXmC3+9L8pLkxQM5FX+a0HnTFFVqTsbNWrkzadcHiJnRz7lop+ms2bNolGjRmzcuLFMmfv27cuuXbs4fPgwR44cYfbs2aSmptKgQQNvnTFjxpCWlkZqaioZGRk88cQTpKen+9QpzkcffYTFYmHUqFEsW7aM4cOHY7FYGDNmDMuWLStTlqqmqlN3gpZPed68eSxbtqzMfMobNmxg165d5OfnM2vWLG/u6crmUwb/xmDixIkcP36cf/75hyNHjng3IihrnKZPn0737t3p1q0by5YtY+TIkZhMJkaPHl2t41SmTbnQJNGz2KWblFL9T6pmA64ENle9aDrVTVWl7iyeT/muu+4qYVc+fvw44eHhPvmUi3YfqYl8yu3anfDmLMqn3LVrVx5//HFatGjB/PnzS01yX5yiPBXLli3j8OHDpW7iWWQGee+997DZbPTp06dEnSNHjvD444/zyy+/ANrP+KIvDofD4eMeVt0Upeicu2YfGTkOooItjOlUt1KpO0EzWXz88ccsX768wnzKpTFmzBhGjRrF559/Xqpduej/qDwqGgOlFPHx8QDMmzePunXr0r59yR3ikpOT+fDDD73uizU6TmVNodF2gE4vPNzAsWLnRUcqsBRoX950/Fw8LgTzRVWye/duqV27tjRp0kQ++eQTSU5Olm3btskbb7zhdYkr2ji1W7dusnbtWlmzZo106dKlxMaplU3dOXnyZKlVq5b89NNPsmXLFhk9erSEhIR42/3xxx8ydepUWb16tezdu1e++OILCQ4OltmzZ5f5XO+99578/vvvsnPnTpk9e7ZERkaWSM/56quvyrp162T79u3y2muvSUBAgNccczJjx46Vl19+2Xv+3HPPSdu2bWXr1q1y7bXX+jzPucTtt98uISEhsnTpUjl48KD3KO6NU1HqTo/HI6NGjfK6xK1evVr27NkjixYtkiuuuKJMlzgR/8ZgxowZsmnTJtmyZYs89dRTYjabZeHChaXKcdlll/mU3XHHHdKvXz9JTk6WPn36VJiCtDyoIpe4FKCNP3XPl0NXyqfO+ZhP+cEHH5TY2Fgxm83SqFEjeeGFF0r4ql5zzTUSGRkpFotFWrduLR999FGpfS1evNjHx1lEJC8vz/vl0aVLlxJ22HMFznA+ZX/GoFevXhIWFiY2m006d+7s839ZnDfffFOGDRvmcy09PV369+8vwcHB0q9fP0lPTy/3OcqjIqWs51MuAz0hkY6OTnVQZfmUC/MoXwI0RrMl+yAib1RKQh0dHR0dL34pZaVULFrKzmZoP0uKlsqLT7N1payjo6Nzmvg7U34BOA7URUtO1Bk4hJYL41o0Dwydc4wVO9KrbOVdR0enavBXKfcA7gaK/I2UiPwDTFNKGdBmyf2qQT6damLFjnTeXJGCw6X5+R7JcfDmihQAXTHr6JxB/FXK4UC6iHiUUllArWJlvwMPVrlkOlVKjt3FwcwC0jILOJiZz1ebDnoVchEOl4e3V6RwJNdB7VAbHetHYDbW7P5kOjoXOv4q5RS0zVJB22lkLPBN4flAtOREOmeYXIerUOlqx+VNYogKtvLj1kO8/WuKt57CdzGgOAUuD3NX78OoFHNuvBiAOav/YUtqJrGhNmqH2ogNtRIXFkDT2iHV/1A6OhcY/irlb4G+wCfA08CXSqn9gBNtV5IHqkc8nZPJc7hIy7JzMDOfi2KCiQ21sfVgFi/8+DdZBb7ReY1qBRMVbKVp7RCu6VyPuDAbtcNsxIbYuPuTDRzJcZToPzrYwosj2nAk147RoK3nRgZaCLCY2HE4hz92Z+ARrd7MMVok1KzfUkjPdlA71EpsodKODw+gdmgJJx0dHZ0K8Dd150PF/l6klOoGDAUCgB9FZFE1yXdBku90k5ZZQJDVSK0QG+k5dl5ZupO0rAIy80/kcrjp0kT6Na9NVJCFTomRmtINtREXZiM21Ia1MK9B3chA6kYG+txjTKe6PjZlOJH3IMBipK7lRP0BLWszoGVtAFweD+nZDnLtJ74AlFKk59jZciATe2F/TWKDeXpwSwDe/GU3ALEhJ5R27TAbQRa/PTJ1dC4YKvWpEJG1wFoApVQ9pdS1IvJRlUp2jlBZD4YCpxu7y0NYgBmn28M7v6Z4TQ/HCxXv0LbxjLm4HkEWIwYDdKgXTlyYjbiwAGqHWqkdpuWMjQ21cWv3kslfyqOyeQ9MBgNxYb4z4Bu6JQJadOjxfCeHsuxIMQPJkRw7ezLyfL5QuiVFcW/vRgDM/HkX4YGWEzPtECsRQRYMZSQv0tE5nzntiD6l1HDgExExVlj5HMKfiL6TPRhAm23eelkDLmsUg9sjXhPAt5sPsu9YPgcz8zmYWcCxPCeXXRTNXZdfhIhw9ycbCQswE1c4060dZiMpOojY88gEkO9wcyi7gENZdkJtJprFhWJ3uZn46SaO5NgpnsZ3cJs4xnWuj93lZu7qfV5bdmyojVohVn0BUuecpcoi+nRKMnfNvlI9GGb+sps5q/cRF2ZjylVa9rMlyYfJyncSF2ajdZ0w4kIDaByrZVNTSvHfq9vWuPw1TYDFSGJUEIlRJ1JzWk1GXh/dzmsWOZRVwKHsAm+do7lOliYf9ppFQFuovKV7Ev9qWoujuQ5+/jv9hFkk1EaQVf+31jl30f97T4OMUhbKAJxuoUV8KBfFnEhh+ezQViVy1+qcoMgscrJpJC7MxuzrO3nNIoeyCkjLKiApWlPa+47lMXfNPp82wVYTk/o0omV8GAczC0hOyypU2jYiAs0+ZhE9gEbnbENXyqdBVLo3rSYAACAASURBVLClTA+G//TyzRmrK+TKo5QiItBCRKClhBtemzrhfDS+k9cskpZVwKGsAqKDrQBsOZDJ2ytOuAOajYpaITYe7NeEnYezmfnLbpxuzW6iB9DonA2Ul+Q+sKyykzh/jJ6nSHkeDDo1R2lmkSJ6NYmhVUKYd4ZdNNsOsZmYu2afVyEX4XB5eP+PvXRtGIXJoH+R6tQ85c2Ucyg7xqA45cUinNdU9c4NOlWPyWCgdmHQy8l7i5RlfsoucHlNHL/vysBkVDSPCyVYt1Xr1ADl/ZfdwAWqbE+FyxrF6Er4HKUs81Nxu/PnG1LZm5GHAhKjg2gZH0qHehG0iA+tYWl1LhTKVMoi8kENyqGjU+OUZX66pnM97/kzQ1qy83AOWw5kseVAJou2pJGV76RFfCgiwoI/U2lcK4QmtYOxms4rr1CdM4T+e0zngsUf85PZaKBZXCjN4kL5d4c62F0e8hxaNOORHAefrUvFLYLJoGgUG0zLuFAuuSiahPCAM/JMOuc+ulLWuaA5VfOT1WTAarIAEBNi5f3rOpKcllU4k87is/Wp1IsMJCE8gP3H8lm95ygt4kNpGBOkLxzq+MU5qZSVUheh7bbdBWgJrBCRnifVUcBDwG1ANLAGuEtENtSstDrnMwEWI+3qRdCuXgQAuXYXpsJow+2HsplX6ENtMxtoVjuUFvGh9G5WS8/7oVMm5+p/RgvgCmAlYCmjzmTgMTTlnQxMBJYopVqKSFqNSKlzwVE8mvBfTWvRsX4EWw9qs+i/DmSyaU0m/ZrHAvDrziNk5jtpGR9K3chAPdeHDnDuKuWvReRLAKXUZ2gzYS9KKRuaUn5GRF4rvPYHsAe4E3i0RqXVuWAJCzDTNSmKrklRgOZuZzNrC4Kr9xzlj91aKvIQm4kWcaG0rxdOrya1yuxP5/znlJWyUspEKbNTEcmrEon8QEQ8FVTpBoSi5X8uapOrlPoaGICulHXOECG2Ex+5ib0bk55j568DWWxJzWTLgSzsLo9XKf9v1V7iwgJoER9KbIgVpc+kLwj83c06FJgGDEPbCqq0/46zyR+oKeAGdpx0fRtwtT8duN1u7HY7drsdq9XqfXU4HJhMJjwe7XvBYDDgcrmwWCwl6ha9Op1OjEYjIoKIYDQacTqdNdLG4XCUWtdut2OxWHC5XN42Ho8Hk8nkVxuDwYBSCrfb7Vcbt9uNUsrbxmw2l/kcDocDs9lcI21OdSyL2hS9x6c7/laPna71Q2lf24qlax2ycguw2+3k5tv55e90juVrnh5RQWaa1gqiZ+NokiIsVTr+hsIFyMqO/9k2lkVt/B3Lyo6/J/cojl9fxXTJnVjDavk9/hXh70z5LeAq4F1gK1B6KNTZQwSQIyLuk64fAwKVUhYRKfEMSqkJwASAunX1UGmdmkUphc2sKUiLycDLw5tzILOArWk5JB/OZWNqNo1jQ0iKsJCR62DB+gO0TAjjokgrtazWMyz9hYdz02d4Dm/HtWUh1ktuqbJ+/cqnrJQ6CjwgIu9W2Z2riCKbcnHvC6XUI8B9IhJxUt2bgbcBi4g4KQd/8inr6NQkHhHcHsFsNLA5NZPnf/ybPIc270gID6BlfChD2sZ7kzHpVD2evGPYd/9Owd8/4U4v/CFutBA55m0MgRHlNy6kqvIp5wL7/ax7NnAMCFFKGU+aLYcDeRUpZB2dsxGDUhiMmuWwVUIY713bkT0Zud5ow593pDO8fQKg5ez4+1A2LRPCaBYXorvgVQGOA5vJ+uZxEA+rje34Ut3OUQkl0pPF8GWL6XvVqCq5j78j9QJwu1LqBz8W2c4GktFs3BcB24tdb1pYVqV4co+StfR5Qnvf7/e3pY7O6WI0KBrGBNMwJpjBbeJ9drrZfyyPH7Yd4tstaSgFSdFBtE4IY3SnuvqCoR94CrJxpPyBffdvmBNaE9h2OOaYxgS0H8lqTxPmbMjFgRkUHCWMDw8EYv1rDz1aJJ72vf1VyglAG2C7Uuon4PhJ5SIiD562NFXH70AW8G+03beLUpEORDNfVCm56+fjOriV3HXzCbns1qruXkfHL4oUMsDIjnUZ0jaBHYdz2HIgk78OZLH1YJZXIX/wxx6sJiMt40NpHBvi3WT3QsDtERxuD/bCfTLtLg8iQv2oIAp2LGfD5i0cPpKOXYw4rTF4VCThhoNc1TqOoI6jee/d3zSFXAwHZuat+qdGlfIIwFNYv08p5QLUmFIuVLBXFJ4mAKFKqRGF59+JSJ5SajrwmFLqGCeCRwzAq1Upiyf3KPbtywDBvu17lDJiqtUQY3hdjOEJGCz+pqXW0alaLCYDLeJDvRntPIXrRyLC3ow8th7M4vM/UzEZFI1jg/lX01p0Pynk/EzszOIRwVGoLAucbhwuDwUuDw1jgjAoxa70HP45mkeB04PdpSlWp9vDuM71AVi0JY31+45hd3oKla4bo8HACyNaA/Dy0h2sTDnqc8+oIAtvjm2PfecvfH+sGX/RUfMxc4DaD4n56VzVOg6AAk/pX2AZLnOp108Vv5SyiDSokrtVHbWAT0+6VnTeAC1IZDqaEn4IiELbfbuPiByqSkFy18+HIouOCAV/fQN/aafG6CQihr8EQP6mL8FowRhRB1N4HVRAuP4zUqdGKYoYVEox5arm5DlcbEvL1vykD2R505jmOVy8uGQHgRYja/ceK7EziwCdG0RqCs/pocClKc748AACzEbSsgpITsvG7nRT4PJoStXpZlCbeMICzKzZc5Qftx32KtQi5TptSEsiAi0sWJ/KJ+tKLmF9ML4jQRYTv+3K4OtNB33KrCYDozvVw2hQ5DlcZBe4sJoMhAWYsZqsPpGWlzYIJdFwGOOxXRiP7cbqyadW5zsBCLl8Inc6TAgKq9mA1WTEYlQ+n9XoYGsZOw5VzQJrlVj/lVJBIpJbFX35g4jsoXRf6eJ1BPi/wqNa8M6SPa4TF40WQq94ArFngTrxjZq/+Ws8Oenec2UJwtasL0FdxgPg2L8BY0gshpBaKMPZ5PKtc74SaDHRoV4EHQrzdhR5YmXkOjia62Dj/vwSbRwuDx/8sZdXf9pVomzqoBY0rR1Cclo2ry/3LbcYDXRvHENYgBmHy0NWgROLyUCozUxMsAGryeD90miVEIbFaChUippitJoNWApzigxuE0//FrHadZMBS7G2AMPb12F4+zqlPrPjn3U0/Hk6DV0ODIERWJpfgrXhpZhitfoGazDRFejW6t5xyF+XuOXA+EJleHJZT+A9EUmqEonOEvxxicteMRN78hJfpWwwYW3ap4RtWXM2P4L72H7cx7XDFJWErXk/xFlAxnuFMS1GM8awBIzhCdgaX46lfkdEPOB2oUxlpfnQ0al6/v32yjLLxl5c16sUrWYDNpORxrEhhNhM5Dpc5BTOVK1mo4/CrUnE5cCx/08cu37FXK8jtkY98OQdI2/dfKwNL8MU1wylKmdLPx2zTlW5xIUCm5RS94nI24Ud24Bn0XJJfOZnP+cVrkPbfRUygMeF61BJBw+lFMbgGIzBMVC3nW+hwUTY4Omasj62H9fx/biO7MId10LrMiuNYx/fjiE0FmO4Zv4wRtTBXKet1p+OTjUQXc7GwEPaJpTZLshiOmMueCKC85912HetwLF3NeLIQ9lCMMU2AcAQGEFwFSzGV+eOQ/6+cxejZVx7TSk1FHgTeA6IBMaIyHx/b6iUag78q7DP2mgbrx4F/gZ+BX4QkZK/m85CIka8XCX9KKMJc+1mmGs3K72CyUpAh6txH9uH+/h+8lM3gttJSN/JGINjcKZtI3f1/zBF1MEYXgdjROEiY1B0hXZr3Z1PpyzOlY2Bxe3CfewfTNFJKKXIWzsXd1YalgbdsDa8FHN8K5Tx3PHT9st84a2sVFdgGVpCoo1AfxE57Ec7BVwD/AfogBbcsQk4AtjRgjoS0fyIc4H5aBneUkrrryY4myP6xOPGk30YFRCGwRKII3UTeWv+h/vYfsRxwrQfNvQ5zLUa40zbhvPAFowRdTSvkNDa3n/S7BUzsW9djLV5f92dT6cEZ8L7wh/E48Z5YDP2Xb/h2PMH4rQTdd1HKHMA7qxDGIIiUcaq8YaoaqrKfIFSqj2aj28+8ANaLoxHlFKT/ZjZbit8nQ1cIyKlBnAUurr1Q/Mv3qyUulVE/uevjBcKymDEGBbnPbcktMaSMENLeJJ/HNexfbiPp2KK0GY0zgNbyFtT7G00GDGGxhHSd/IJd77kHzHHtcAYUgtlCURZAjEGRdXwk+mcbZyNGwPb96wm55fXkPxMlNmGpf7FWBpeCgZNnRlDY8+whKeHvwt9TwAPA0uBG0XkQKEZYyZakMZ1IvJHOe1HAAvkFKblSqk6QB0RKXu1oRo5m2fKlcHjyMN9PBX38X3aYmP2IZQlGPv2JSXt4mjeIVHXzwUge/l/ce7fgDIHeBW2IbgWIT3uAKBgx3I8uUdRlgCUORCDJRAVEIa5VmPt3vZclMly1s5cdM5eRDy4Dm3HvmsFlsQuWBJa4zq6t3Cx7lIs9TqgTOdWro+qmilPBO4sWuQDEJGFSqlf0OzLvwBlfuJE5JQXAkVkP+dWvo2zGoMlEEOtRphrNQI0W/LRebeU8BwJ7vkflDIgnhN2RHOtJoBCnHmIIw9x5uPJO+F8b0/+EeeBLT73M0Y18Nrcs76dgit9BxhMXsVtjmtOSK97AMj9433EmX9C6ZsDMIbXwVKvPQCuI7t92iqzrUrdBnW7+tmFiOA6/Df2Xb/i2P0bntwMzSspNA4SWmOKrE9onwfOtJjVhr9KuXVp7nAikgH8WynldyaOwiT5RhGxF7vWF2gO/CIi6/3tS6fy+AS9FMOZllzCtmxr3g9b835l9hV61dPgsiOOPDzOPMSR77PAaGt1FZ7s9EKlno848zGG1D5xz/QduI+nIs48cGmr/ZYGXb1KOfPbx5GCbJ97Wpv0JqTnfwA4/uVDqCKlbQnUlH5Ca6wNuiDiwb7jF2+ZoUjx28IwWIO874UeJn9mERE8eUcLTWZC9o/P4snPxFK3HZbO12Kpf/EFEx1bplJWSu0GhorIxtIUcnFE5ONTuOd8IBO4ofA+dwEvoy34GZVSw0Tkm1PoT6cSnIo7X0UopcBsQ5ltGIgsUW5r1LPc9uGDpnn/Fo8bceb7fGGE/Os+xJ5zYpbuyMMUqYXUigjKHIA48/BkZRYq/TyUyaopZWcBOT+9VOKeAe1HEtRpLK6MPdi3fg+Afev3iCMHU3gdLPU6YYppiHjcIB7d9FINiAjuo3uw7/oV+65fEZedyLGzUAYjIX0fwhgWh8EafKbFrHHKtCkrpTxAFxFZXaU3VCoVuLvIpKGU2gd8LCL3K6XeANqJSNeqvGdlON9syhcqmqfKIcSRXziL1xS7KaIepugkspf/17vYCYDRAm4HwZfdjq15P1wZKRz/7B5UYATG4GgMwTEYgmOwNb4cU1Qi4rQjrnyULUwPmz8F7HtWkbfqQ9zHU0EZtF82DS/F2qjnef8FWGXeF1VIFJAGoJRqBcSj2aVBy18x9gzIpHOeonmqxJda5sk9in3nCrwKuZCIMe9gCAjT2luDCew4BndOOp6cdNxH/8HxzzosCW0gKhHngU1kff80GC0YgqMLFXctAtsNxxgWjyc/C7FnYwiOPucWpKoS1/H9OHb9hiWxM6aoRJTJhiEwElurQVgbdPW+3zoVK2X/nZj95xCaT/KvQH9gr4gUBcoHoGWj09Gpdkq1q4uHvA2fe23LxuAYAjv4buuo/brUPhrGiLoEXXIznuz0QsV9BOe+9UjrQQDYd/9G7q/anEPZwjCGaDPt4EsmYAiKxJ2VhqcgC2NwDCogrNJhv2cj7syDmmli92+4M1IAhbIGY4pKxFKnDZY6bc60iGclFSnllf7+JBMRf5fDPwWeVUq1Aa4HXitW1o6Sm53q6FQLlbWra58J7XNhDK1NQMuryqxrqdMW1esePIUK252Tjvv4fijMY1Kw7UfyNxQ6JxlMhbPtGEIHPIYyWXGm70AKcjAEx2AMjkaZbZV+3ppAnHaU2Yq4nRxfcA/iLMAU24SgbjdhSeqm+777QUVK+UW0NJhVyWQ03+ZOaH7OzxQr64C2EKijU+1UVZh8eRjD4nwCfU7G1rwvptgmPkpb8jM12zZQsPkb7DuWe+srWwjG8LqED9Y+No5/1iLOgkJbdzSGwIgan227c9Jx7P4d+64ViMtBxL//izKaCfnXfRgjEzGGnF3BJ2c7FSnlT6t6oU9EXMBTZZQNq8p76eic7RhDYjGGlB2BFtT5OmzN+npNI56cdCi2OJ+3YSGug8V8xA0mzHEtCLtK+4gVJP8IIhiCojGEaLNwZQ44JRnL8uN27F1D3oYFuNK0gF1jdBLWRj0QjxtlMGKp3+mU7qOjcUazdBT6LJfIRykieWdAHB2dsw5DUCSGoMgyI7NC+z3sM8v25KSjivnz5m34HE/mAZ82lsTOhPZ7GIDctfNQJivGQq8S72y7WHCO14979UeYYhpjSbwYY1AUnkI3xcBOY7EmXYIxvOzMcTr+U+NKWSkVhmayGArEUHqyej3Lu46OHxisQVoQTFRiqeURI1/Dk3fUO8t256RjCNTsuiJCwbbFSN4xnzZFgTkiQvaSGThSVgKCffsy7NuXaR4tzfpibdQDW+Ne1fyEFx7lKeXrgZLbC5w+HwA9gHeAnUDJhK06OjpVgjIYT+Txxjc1rFKKqGs+wOPI81HaxlDNBi6OXBz71p/wUFEGLA26Ym3ap7D9+eMpcjZRplIWkQ+r6Z7/Am4RkXnV1L+Ojs4pYLAEYoisB5H1fAtcDiiWAwXx4Ni7Bsk/jtJzhFQbZ+Kr7h9Atxnr6JzllOXHnbtOd5CqTs6EUn4AeFQpVa/Cmjo6OmeMqsyPouM/Nb7QJyLfKaV6AzuVUnuA46XUubim5dLR0fGlJvy4dUpyJrwvngfuAdagL/Tp6Ojo+FBe6s7HT6UjESk1IKQUbgIeEZFnKqypo6Ojc4FR3kz5PyedBwBFXuk5QFGi07zCw1+lnAes81fAM8lrr73GBx98wObNmxk9ejQffPBBqfU++OADbrzxRgICTkRKffPNN/Ts2bNmBNXR0TlvKHOhT0Riig5gEHAYGAcEikgomoK+pvD64FO45yvABHUOJJ+Nj4/n0Ucf5YYbbqiwbteuXcnJyfEeukLW0dGpDP7alP8LTBORuUUXRKQAmKOUCgJeB9r72Vc00BnYrpRaTsmFPhGRB/3sq1oZNkxLxbF27Vr276/cdoG///47gwYN4s8//6Ru3bps3LiRHj16sHLlSpo2bVqV4uro6JwH+OsS1xI4UEZZKieHCpXPCMCFttFqH+DfpRznHH/++SfR0dE0btyYqVOn4nJprkTdunXjlltu4brrriM/P59rrrmGp59+WlfIOjo6peKvUv4bmKiU8tk6QSllQ9vperu/NxSRBhUcSf6Lf3bQvXt3tmzZwuHDh1mwYAHz5s3jueee85Y/8cQTZGZmcvHFFxMfH88dd9xR7TK99tprdOzYEavVyvjx48utu3v3bq666ipCQkKIjo7mgQfO352CdXTOdvxVyv8BugD7lVJzlVIvK6XmAvsKr99VXmOl1DVKqVNKMqSUukgpddmptDlTJCUl0aBBAwwGA61ateLxxx/ns88+85abzWbGjx/Pli1bmDRpUo3s5eavPdzhcNCnTx8uv/xy0tLS2L9/P+PGjat2+XR0dErHL6UsIr8AjYD3gTigX+Hr+0CjwvLymATsUkpNLdxxpFSUUlFKqbFKqa+BPwvvcc6hlKL4hrSpqak8+eSTXH/99UyaNAm73V7tMgwbNowhQ4YQFVX+Tg8ffPAB8fHxTJw4kaCgIGw2G61btwZg165dREZGsn79egAOHDhAdHQ0y5cvr27xdXQuWPwOsxaRgyLygIj0EpFmha8PiEhZtubibdsCDwK9gD+VUllKqVVKqW+VUp8rpZYppVLQPDleQctO11REPqnkc1UJLpeLgoIC3G43brebgoICr624OIsWLeLQoUMAJCcnM3XqVAYP1hxSRITx48dz4403MmvWLOLi4njsscdq9DnKY+XKlSQmJjJgwACio6Pp2bMnmzdvBqBhw4Y8++yzjB07lry8PK6//nrGjx+ve5bo6FQnIuL3ATRHc4N7GKhdeO0iIOQU+mgI3AK8BXwJLAbmAU+gLfyZT0Wm6jo6dOggU6ZMKdoh03tMmTJF9u7dK0FBQbJ3714REZk0aZLUqlVLAgMDpUGDBvLYY4+Jw+EQEZGXX35ZWrVqJXa7XUREUlNTJTo6Wn755RepCR555BG57rrryizv06ePmEwm+e6778Rut8uMGTOkQYMGXnlFRAYOHCgtW7aUVq1aSUFBQQ1IraNz/gKslfJ0ZHmF3kpaoMgnaDtN2wE30L6w7BPgeX/6OZeODh06nNYbf7ZQkVIeNGiQ9OzZ03vu8XgkNDRUNmzY4L321VdfCSBvv/12dYpa5bz66qvSoUMHsVgs5b4HxenVq5cA4nQ6q1c4nQuWipSyv+aLF4FuaLmQQ/DdLeQ7oL//c3Ods4nWrVuXu/CYk5PDPffcw4033sgTTzzB0aNHa1C60+NUgn8A5syZU6p5SkenJvFXKQ8DHhSRn9BmycXZC9SvUql0Tht/7eHjxo1j5cqVLFmyBLfbzcsvv0x0dDTNmmmu53fffTcdOnTg3Xff5corr+TWW2+t6UepNP4udgJkZmby5JNPMmPGDJ/rv//+O9HR0ezbtw+AjRs3Eh4eTnKynr5Sp5oobxpddAC5QP/Cv41oZowi88Ug4Lg//dTkAYznJHtw4XGrP+3PdfOFv/ZwEZEFCxZIw4YNJSQkRHr06CFbtmwREZEvvvhC4uPjJSMjQ0REsrOzpWHDhvK///3vjDxTZanIhCMicvvtt8uLL74oKSkpJcwXDz/8sPTq1Uvy8vKkVatW8uqrr1azxDrnM1RgvlBanfIpDIc+ICJjCv2NnUBHEVmvlPoIiBaRK6rkW6KKUEqNR3PZuxzIL1a0W0QOV9S+Y8eOsnbt2mqSTqcmefTRR9m/f3+ZCaXWrl3LTTfd5A2nb9CgAU6nE5NJy0LgdDrp0qULDoeDhIQEFi1aVCO+5jrnJ0qpdSLSsaxyf3NfPAosUUotAT5Fm3ldoZS6Fy1suvtpS1p9rBGRnDMthM7Zicfj4fbbb+eVV17xKuGTKQr+ueuuu3jxxRd1haxTrfgbPPIr2iKfFXgNbaHvSSAJ6C0ia6pNwrOcFTvSuW3ueka+vZLb5q5nxY70My2SzimQlZXF2rVrufrqq6lduzadOnUCoE6dOqxYsQI4M8E/NYG/ofgffvghHTp0IDQ0lDp16vDAAw/oC6LViN87j4jIb8BlSqkAIALNjnwubIC6SykVhRaQ8qKIvOVPI7fbjd1ux263Y7Vava8OhwOTyYTH4+H3lGN8sCoVh1szAR3JcfDmL7vJy8+nZ5NYbxun04nRaPTajIxGI06nE4vFUqL/qm7jcDhKrWu327FYLLhcLm8bj8eDyWTyq43BYEAphdvt9quN2+1GKeVtYzaby3wOh8OB2Ww+7TZ2ux2lFHl5eTgcDg4fPkxQUBBut9vbxmKxsHPnTkCLxNy7dy+9evVi+fLlJCQkkJmZybXXXsu4ceOYPn06V155JQ899BBPP/205r5kMOByuWpkLKt6/KOjo5k0aRLLli0jPz+fnJycUscyIyODGTNm0KZNGzIzMxkxYgTBwcHcf//9NTaW/rQp+lwWtaloXIq3AbxjOWvWLD788EO2bt3KiBEjeO+990q0KXqPX3/9dV544QUKCgoYNGgQr7/+OkC541IRfs2UlVLvKaUaAIhIvogcKFLISqn6Sqn3/OmnhjkIPIYW7DIQWAW8WWhyKRWl1ASl1Fql1NqMjIwKb7BgwyGvQi7C4RY+WnOQj1bt57utR/hlZwZ/Hcxh/7F8cuwuvwZFp2qYMWMG4eHhvPTSS8ybN4/Y2FieeeYZ9u3bR1RUFPv27UMpRWxsLLGxsdSuXZvo6GgAatWqhcVi4c033+Tw4cM8+uijKKWYOXMms2fP5rfffjvDT3f6DBkyhIEDBxIZGVluvZtuuolLL70Ui8VCQkICI0eOZOXKlYCWzCouLo4NGzYAcPDgQRISEry/Ms5F4uLiuP/++7nuuuvKrbdkyRJeeOEFvv76a7Zv386ePXuYOnXqad/f34U+D9BFRFaXUtYBWC0ip5Rw6EyglJoP9AZiRE7eO90Xfxb6Rr69krLevQCzkXznyd6DYDYqwgMtRASaiSh8jQy0EB5oJjLIQnighchAM8FWk2671KkRKloIPZkhQ4bQtGlTpk+fDsA777zDiy++yLp16xg6dCitWrXi+eefr0aJa4aK3pcxY8aQmJjItGnTAFi6dCljx44lLS2t3DzqzZo1q5KFPqBM/dMSOFcMqZ8BI4FEYPfpdhYVbOFITsl9X6ODLcwc054Cp5tjeU6O5Tm0I7fob+11/7E8Nqc6yXOUVN4mgyIi0FyopE8oba8yL/w75DSU94od6cxds4+MHAdRwRbGdKrLZY1iKtWXzoXB+++/z9q1a3n33Xe9126++Wa+/vprOnfujFKKr7766gxKWHP89ddf3hw3AG3atOHQoUNkZGT45FH/9ttvTymPenkbp94N3F14KsAXSqmTVzhsQCzwwSk+z5mmSmwIYzrV5c0VKThcJybdFpOBMZ3qAmAzG4kLMxIXZiu3H7urmPLOLabEC6+lZuaz5UAmuWUo7/Bis27t1UJkkNk76w4PtBBiM2EoprxX7Ej3kf1IjoM3V6QA6IpZp1S++OILJk+ezJIlS7xmniJuvvlmBg0axNtvv43Vai2jh/OLnJwcwsLCvOdFf2dnZxMVFcUTTzxBly5duPjii0lISPA7j3p5M+WtwAI0T4uJwE9odtriOIBktPwX5wLDnKxwTQAAIABJREFUgSNoUYinTZHyOt3ZptVkpHaokdqhFSlvD8eLKetjeQ6O5jo5nufgaJ6Tg5kF/HUwi1x7SeVtNCjCA4pMJGY278/0+TIBcLg8zFm9j0suivZR4Do633//PTfffDPffvstrVq18ik7ORR/+PDhFdqpzweCg4PJysrynhf9HRISAlTelbJMpSwiPwI/AiilsoF3RSS1sg9Q0yilFgCrgU1oUYhXFx53VWRPPhUuaxRTYzNLq8lAbKiN2AqUt8Pl4Vieg+N5To4Wey2aiadlFlDgKv0tyMh1MOrdVQRbTATbTARbTYQUvRb97T03e8uCbSZsJoNuBz+HcLlcuFwun1B8k8lUwl972bJljB07loULF3LxxReX6Kd4KP6ECRO49dZb+eSTc2WeVnlatGjBxo0bGTlyJKCF4MfGxnrD+k92pVyzZo1fvyL8Wug7F1FKTUObGddFm+1vBV4Wkdn+tD/fI/pum7u+VHt4kMVI/5a1ySlwkV3gIsfuItvuIqfASY7dXeriZREmg/JR0iHWE0o9xGr2UfIh1hPK3Wz0O623ThXyxBNP8OSTT/pcmzJlCjfccAPNmzdn69at1KtXj169erFixQpsthOTgcsu+//2zj1OrqLM+99fzz3JTELCxYDLVRQUBREQ1KBcRfEVkWVBUTe6i/Dyyqq7C66XVYI3QGB1X31lRVnwwoqiCALhIjEqCiggGgg3MQEC4ZJ7ZjLT0z39vH88dWbOnOnu6cxMpnuS+n4+59Pn1Kmq89S5PFX9VNVT81i4cCHXX389Z511FkuWLGH27Nl0d3dzwAEHsGDBAk477bTJLtKEkFRWCxYsYMWKFVx++eVlK6tbbrmF+fPns2jRIubOnctJJ53EIYccwgUXXICZceyxx3LggQdywQUXcNxxx7H//vtz0UUXjTqjr9bRFyNGXWQxs5FV6BRma1fKWZsyuD38zHl7VG35FwZKdOeLdKcU9qDyHvwtZI6LFEuV37P2ltxgS3xGe8ugwu5MtdKzSn5aazNNufG3ymNnZyRLrZUVwKWXXsqFF15Ib28vJ510EpdddhltbW187Wtf4zvf+Q733nsvra2tPPvss+y///789Kc/5fDDD58QpXwlIzvHZgOH4X4l7jCz2vwjThG2dqUMk6eQzIx8sRRa3EOKemO+4C3yEL4xn1LufUW6+4tUej0FTG8bbl4ZbIWnFPiM9mY621uY0dZEZ1sL7S1DJpaxVkyRyHiYEN8XZja/QuYzgBuA341JukhdmSx7uCTaW5pob2lihxm198yXzNjUPxBa3EMKfGNKkSdKfH1vgRXreunuK1Y1sTTlNKi8n1vfN6IF318scdVdT7Lr7Gl0dbTQ1d4yIS3ySKRWNmec8gjMrFvSJbg/jG+PFj8S2Rxy0mAL2Edf1kZhoERPfqTiTptauvuKrFjbWzb9+r4i//oTX6dQwIz2ZmZ2tPjW3jK035EKD1t7S8PPoYo0OONSyoFZuC+MSKQhaGnKMWuaz46sRqXOzpkdzfzDG/dgQ2+B9b0F1vUW2NBbZF1vgWWre1jfW37CD/gIma6OFmaFVvasaS10BaU+q6Nl6FyHz9qMrfBIlpqUsqRyvpJbgX2Bj+NjmCORKUWlyT9/f+huHLZn9dVK+oslNvS50h6+FQf3V/XkeeLFbjb0FSjXzylBV3um1d3ewsxp2Ra5K/G25jhKZVug1pbyjXhHX7ZaL+ArUn9kIoWKRCaD8Uz+aW3Osf2MNravwUZeMqMnXwwt7qGW91ArvMD6vgKPP9/N+r4CfYXyY8g7Wpro6mgebGmnFbi3yIeU+Iy2pgkZMx5Hp0w+tSrlPcqE9QEv2NY60DmyTTAZnZ05ic72FjrbW2oy9OWLAyNa3YkyT46fW9/HY893s6G3UNZnQJNEVxmb95Aib2bmtFZmtjfT1dFSdqx4nIpfmd88/iJX3/MkqzYV2H56C+89ZLcJuye1jr6YkGnJWyulnjVsuONiuo4+h9y0aF6PjI+25iZ27Gxix87R4w6UjO5UK3ykOcW3Z9f1sq63QGGgfBtqemuTt75T251/WVV2Kv5Vdz3JzI5Wkoa4BELhFxDk8ANlznt8pcJ9p1y8XMhsMB5ewQ3mm+SV5Js6Fqm0g/F9ZzDfcM3BfFMyVfuXMbyyEqt6ihNaWdXc0SepFV+M9BBgLu4H4x7gKjMb2VuyDdFz3zUUVy6l575r6Jw3dVZ7jkx9mnIaVKKjYWb0FUsjFHa6Fb6h10elLH12Q8XOzPV9RT5/88MTXZSGw9WypSoMAzOK5BiqJpz+Yomr//D05CllSfsCtwA7A/cBL+AuOz8A/Luk48xs6bilmYKUetaQf+R2wMgvXUjhmT+R65hJrm0GCpvvd6K26eTaOkN42G+djpomYhBMJFIdSXS0NNHRMrrzK6g2OqWFfzl6b18i3QBssCPTDCwYVEohwuBy6sbgIg/p46Ttnj4O2VIaFj+VL6m4yTVtKN/SQIFSIY8V+7BCnlIhT6nYhxWT/TxW7A9xwv5AIahgV8W+hWvRBM1t0NTGrfl9y96v1WXu1VioVRt8C1gPzDOzp5JASbsCNwGX0diLp24xeu6/JnUkKA2gXDMD3auw1cuxfDdWKD8edjBVS0dGgZfbT5T6kIJX6zSk8fXIR9NLpBKVR6fsyr5zuyZFBjPD+jdh+Y2U+jZifRv8N7+RUt8GrC/8JufDL8XK6yiqpR21daH2TnIzOsm1d/k31d5Jrr0TtXlYrt3D1Nbp32gwadz3/XtZtWnkGoVzpk9M46rWXA4C3pNWyABm9pSkzwJXT4g0U4xSzxryjy4CS/7mGaVNa5n1rguHKTgbKGL9PVi+m1K+O/xuxPI9/hKFMA/vobRuxWBcBgqVBVDOW9qDCny6v1BlFHui1JN9mluRRM/90fQSK6byDI5OmaAOLSsN+HudKNP8xiGl2reRUj5Rsimlm++GUqUZmvL3vL2TXFsnuenbk5uzx9Bxuyve5NiVbhdqGt3UU40TZ/2FqzbtQj9D+bRS4MSZy3FVOT5qVcrLqTylqh14qsK5rZqe+6+BrBdQK41QcGpqRh0zoWMmmzvfy4r5jNLO7PdtxPp7/EXu72Zg4wtYUPgjZEuTa4a26dC7HoD80lsornqCXHM75HKgHKgJDe7nUK5pcJ9cDqlpcB+F43JpQzql9rP5Dc+7yePWmLaiLBVlG+5iNFZMlZm39w4c8Ny15JfeStuux9G5tysdK+aHtUyHK9XyStf6eypfKNecUp5dNM16Kc1toeWatFoHj4NybZ3u78Ekc3Df3RStg+t5C2voYjYbOIHFHNzXC5w67vxrdUh0AnAJcJqZ3ZMKPxT4HnCOmf1s3NI0ELU4JFp77ccYWL1sRHjTnD3Y7m+/uqVEqwmzEtbfi/V3Y30ZZR7C8k/+ntK6Z0h8TWnabJq6doJSCayE2cDgPjaApfYplbDU/sj4E+ayesuQKHRp+L+Rlo7woaeGEqT3w0iBZH8oP5WNC9l06bip/UzcoXMepmFxy8s1rPMpHKtiXBgpw1DcJJ0NFCg880AwHgtN286VaxXzAM3tFZRpBeWaMQ9s7YzZIZGkPzDcM1wX8DtJL+AdfTuGbTXwKWCrUsq1UG/FWw0ph9qme2u4c6cR50s9a+h9MJkT5Fi+m65jLp2Qv/BmNqScrYSVBoaOS0GBh/1yCn14/IFQAfi+xx/az8YfNW0pVCZWov+p+xlY8yTJ3Kimzh1pmbufH9tQN0+y742YsCW9UX5iRFwG46bSlYuXiZvs22D+qWul46XTpeIOprNSaj8dr3y+g11qKfkHelYNk1Mt7bTt9aZB00DaBjtR5oFtnWrmi4cYrpQf2sKyRCaRWk0vY0USqAmCwaYR20ClnjX0LklXTMbA+pXMPH5BtC3j92fN/5yRCjFK3auYdsC74/3ZglRbDmr+JMoRmWSKzz8KpUwPcqlI8flH6iNQHdjSFdNUJ96f+hAHyG6jNLLpZbKIFVN14v2pDxU7+iRdBPynma0I+1Uxs3MnWrh6si2sPBKJRCaf8aw8cjLwA2AF8HcMty9nMWCrUsqRSCRSD6rZlPdI7e8+KdJEIpHINs6oc3QltUu6TdJbJkGeSCQS2aYZVSmbWR9wMGz2ZLRIJBKJbCa1erO5AXjXlhQkEolEIrUPibsV+IqkucDNwPNkOv7M7OYJli0SiUS2OWpVyt8Pv+8OWxYjmjcikUhk3Ixnjb5IJBKJTDC1KmUDVprZCOe+kprxFUkikUgkMk5q7ehbBry2wrn9w/lIJBKJjJNalXI1J1/tQBXnqpFIJBKplWr+lF8DHJAKerukfTLR2vEp2I9tAdkikUhkm6OaTflE4HNh34DPVoi3DDijwrlIJBKJbAbVzBdfAjrxFUcEHBmO01ubme1lZr/Y0oJGIpHItkA1h0QFIBltMb517CORSCRSEzUpW0nzwuKpyfH2kq6W9ICkSyTFRbkikUhkAqi1BfwVYL/U8deAo4C7gfnAgokVKxKJRLZNalXKLwfuA5A0De8E/KiZnYk7tz9ly4g3PiS9UtIdkjZJelbS+ZLidPBIJNKw1DqjrxXoC/tvDOluCsePAXMnWK5xI2k74BfAUuAEYC/gErwi+kwdRYtEIpGK1KqUHwGOAxYDpwF3mdnGcG5nYM3EizZuzgQ6gHeb2QbgdkldwHmSLgphkUgk0lDUar44H/i4pBeB9wIXpM4dB/xxogWbAN4G3JpRvj/EFfWb6yNSJBKJVKemlrKZ3SBpX9z/xRIzS8/guwv485YQbpzsAyxKB5jZU5I2hXM/r5Z4YGCAfD5PPp+nra1t8Le/v5/m5mZKpRIAuVyOYrFIa2vriLjJb6FQoKmpCTPDzGhqaqJQKExKmv7+/rJx8/k8ra2tFIvFwTSlUonm5uaa0uRyOSQxMDBQU5qBgQEkDaZpaWmpWI7+/n5aWlomJc3mPsskTXKPt4bnn8t522ysz7/RnmWSptZnOdnPfzRqNV9gZn8F/lom/Fu15jHJbAesKxO+NpwbgaQPAx8Oh93t7e2Pbsb1tgdWbZaEjUssS+OxtZQDYll2q3aymu+LtwN3mtmGsF+VBl15pFy1pArhSQUzpkpG0r1mdtBY0jYasSyNx9ZSDohlGY1qLeUbgUOB34d9o7K3uEZceWQtMKtM+EzKt6AjkUik7lRTynsAK1P7U41HcNvxIJL+BpgezkUikUjDUc33xZPl9qcQC4FzJHWmhu+dAvQCv9oC12tU2/pYiGVpPLaWckAsS1U0Wm+gJAHH4KaMnULw8/ioi19YLd2JdSBMHlkKPAhcCOwJXAp81czi5JFIJNKQVFXKkl4LXIPPhhvAexkFzMFb2Y8Bp5rZA1te1M1H0iuBrwOH4XbkbwPnmdlAXQWLRCKRClRUypJ2ApbgduVzgV+aWX8414b7V74Qbz2/2sxemBSJI5FIZCum2oy+s3H76zwzuzVRyABmljezhcDhIc5HtqyYjctUdHok6WRJN0h6RlK3pPskvadMvNMlPS6pL8Q5qh7y1oqkXUJ5TNKMVLgkfUrS05J6Jf1a0gHV8qoHkpol/Vu453lJKyT9RybOVCnLqZLuD8/jGUnflbRzJk5DlUXSyyT9l6Q/SRqQtLhMnJpkHpdeSGaZZDd8KNwnKp1PxfsE8PvR4m2NGz4J5Vnc8dExuL+NHuAL9ZZtFLnvAq7G11c8ErgYH9Z4dirOqbjJ6t+BI4Dv4hXwfvWWv0q5rgaeC2WZkQr/JEONh6OBm3FT3EvqLXNG/u+F9+kM3BXA+4AvZeI0fFmAd4Zn8HXcxe/7gOXA/UCuUcuCOy57Gvgx8DCwuEycUWUer16oJuAa4JgaCnI0sKbeL0KdHuIn8fHQXamwc4FN6bBG24Dty4RdDSxLHT8KXJE6zuHmrO/XW/4KZZoX3tl/TStlfHHf9cBnU3GnAy82UuWJ+5ApAK+sEmeqlOWHwH2ZsERR79uoZclUGNdmlXKtMo9XL1QzX8wMAozGRnwdv22RKen0yMzKTQv9I7AjgKQ9cR/aP0qlKeEtiLdNhoybQ/hb+H9xx1nZsr0Bfz/TZenBfZ80Ulk+BCwys6VV4kyVsrQwUnckE7aSCWgNV5bwjlejVpnHpReqKeWK05ErxN0W2YfMRBQzewqvEfcpm6JxeQM+hBCGZM9OsnkYmC1ph0mTqjbOxFsx3yhzbh/cDPN4JvxhGusZvR54TNLXJW0ItsifZuywU6UsVwDzJH1AUpeklwNfwAcLpN+xqVCWNLXKPC69MJpDolslFceZx9bMZjs9akRCB94JeGsNhmTPlm1t6vyLkyDaqEiaA3weeJ+ZFXxY/TC2A7pt5DDItcA0Sa2W6sSuIy/Bl1b7E27P7wQuAq6TdKj5f+ApURYzu0nSfOA7wFUh+He4CSNhSpQlQ60yj0svVFOocd292tgsp0eNhqTdcXvy9WZ2ZeZ0tgyqEF5PvgjcY9UdYlV6RpXO1QOF7QQzWw0gaSU++/RI4I4Qr+HLIukI4DJ8Lc+F+LDZ8/AK5uiUUmv4spShVpnHrBeqTbOOSnl0prTTI0mz8Y/mKbyHPCFpEc9iuG0wKWtDlE3Sq/DW/eGSEtmmhd+ZkgbwsnRKasq0cGYBm8ysMHkSV2Ut8NdEIQfuBPqBV+JKeaqU5RLgBjP7RBIg6QH8L/0JwE+ZOmVJU6vM49ILta48EinPlHV6JF8A90Z8/cXjQ4dFQiJ71v61Dz7SpiFMF8DeeKfSXfiHsJYhu/IKvPPvEdyD4csyaUfY/erMwxXCBSQdUFOlLPsAw2b5mtmj+FCyvULQVClLmlplHpdeiEp5fCwE3iqpMxW2JZ0eTQiSmvGRFHsDb7PMbEzzBQ0eA05OpcmF44WTKOpo3ImPoU5vF4Zzbwe+gtsyNzC8LNOA/0VjleVG4DWStk+FHY5XOn8Kx1OlLE8CB6YD5CsXdeDjlWHqlCVNrTKPTy/UYzzg1rLhRvuVwO34eO0PA9000JjRCnJ/C7dt/RPuaCq9tYU478F7mj+DK7srafDJI0Hu+ZSfPLIJ+D/4ZIab8KFzO9Vb3pSMXbgZ6a7wkb8Xn8hweybeVCjLR/HW/SXhuzgNH/e+DJjeqGXBTV9/G7a7gIdSx9NqlXm8eqHuD3Cqb7i9b1FQWCvxkQBN9ZZrFJmXB8VVbts9Fe904C9AHp+NdVS9Za+hbOWUsoBP4yaNXuA3wGvrLWsZ2V+GzxDrwU0xVwLbZeI0fFmCjP8bX7uzB3gGd2y2ZyOXBdh9tO+iVpnHoxdGdd0ZiUQikckj2pQjkUikgYhKORKJRBqIqJQjkUikgYhKORKJRBqIqJQjkUikgYhKORKJRBqIqJTrjKTzwvJFyfaspJ9I2mv01I2FpNZQnoZbnqhWJM2VdLOk9eF5vKVCvMWpZ1aUtDwsJTSpbk0lXSxpeY1xp4fn86h8ia8XJf1Y0n5jvPZ8ZZbeGkMeyzPvf7lt/ljzn4psy243G4n1+MoTAHviA83vkPQqG+6TotFpBT6HT05pyBXOa+DTwP74jMY1DPmYLscvgU/h39GBuM/gvfBZXA1FUJy/xOX7MvAHfFGDfwJ+L+l4M/tlHUQ7EWhLHd+Cr/rx7VTYE5MqUZ2JSrkxKJrZ3WH/bklP4TOF3o77qBgTktrNrG8iBNyG2IfRXYEmrEk9tzuDH4QvS9rZzJ7dciKOiS/glc3rzGxJEijpOnzm2Q8k7WVmvZMplJn9MX0c/LevSN3XbY5ovmhM7gu/uycBkt4k6VdhRYrVki5POzxJ/ZU8JPy17gXOCec6JF0k6Un5KsnLJH05fUFJ/yjpoXD+SUnnZs5fKeleScdI+rOkHkl3BveZCRvD73+n/nruHtJfIGmJfHXjFZJ+IOklmWu0SfqmpHWhjF+R9DFJlok3O5gKng9/w38n6fWj3VRJe0j6mXxlj42Sfi7pZanzhvszODHIvny0PDMkjoP+JnPd/STdFK65MZgMXpI6P12+4sij4fkuk/QNSV2ZfGZJujrc+5WSPl2LUKGy+Ed8fcUl6XPm7iY/A8xluKMdk/RRSV8KZo4XgkxtVEDSHyT9d5nwqyTdX4usVfL+RpBjx1TYSUHOY8Jx8g28WtLt4T49IundmbzeJOk34T3YIOkBSSdnr1k36j1PflvfcOffqzJh++Lz7d8fjt+I+5+4Bm89vx/3J3BtKs38kOYJfPHQI4DX4nP1b8MV5rm40vkAcHkq7Tn4op1fxFff/bdwvY+k4lwJvICbJU7BV5F4DHfakkzXPyLI8HlGOji6AjcJvJkhhy9LSfkDwJ2i9wIfx8051+BOeSwVpw33w/HXUI7jgOtD+SqughzS/RV3jHMKcBLwYLiPs0OcQ0Pei8J+RT8MwOL0/Q9hZ+BOnNIrG78MN0/dAbwrXHcpbj5I7tsOwDfDfUlWsX4YX+ctnf91uE+M03GnRb/CfTAsH+UdmxeeyzurxFkLfDt1bLiDpCuBt4Z3pAicW+adm5EqfzfD/Y7MCGFnV5MxFX8VcF6Z8Om4H5brwvGO4X38Zhl5lgBnA8fi6+f1Ay8Ncbpwn8ZX4e/6scC/AKfXWxcMlqPeAmzrG0Ep46akZnzB0l/iLgLnhji/wdc3S6c7MryA+4Xj5IX8aCbeW6t9kOEl7QY+lwk/H3iOoDTDx1kE9k7FeVfIe59wPCMczx+lzE3ALiHu4SFsDq6Qz0nFE670LRX2D+EjS8vRjFdGX6lyzTOD/Humwl4a8vpkKmwxGWVbIb/FwE/CtdvwNQ6Xp5VEiPc9vCJoTYXtjSvv4yvk3YxXxAbsGsJeFY5PScWbgdu9l48i66kh7f5V4jwALEwdG/DrTJyfAXenjpN3LlHKXbgDog+m4nwIr+Dn1Pg9lFXK4dwbw317f7j3TzC8Akjk+VAqbE547meG44NCnM6J+oYneovmi8ZgDt5SLeAf8J74x7cy/PU8DPiRpOZkw30JF4DXZfK6KXN8JG77vKHCtQ/DWyE/zuS/CF/G56WpuMvNLL1oZNIJlo5TFklvC2aG9fhHsiKcenn4fTW++OmgnOZf0c8zWR2Nm3eWpWQFbzUeVEWEQ4D7zX1FJ/mvAH4LvGk0+SvwbvwZ9IV8nsc7zrLyXgeUUvIuwxX4oLyS3i/pj5K6Q553hlPJ/Tk4/KbvTzfuHnKQ9DNM3ZuxclvmeClVnrX56s3X4soxYT6+Csnqcmk2BzP7LXApcDneIJgf7kGW21JpVuMt6kTuJ/BGyNWSTtDQijUNQ1TKjcF6/KM7CH95djezxGn2dnjL8v8xpLgLeOujhYz9ElcMaebgrgMrkThVfyiTf9ITn84/u5RNsrBle5X8kXQwrkxW4K2cw3DzQDptYmPNrmqSPd4+pC1ktg8y8l6kmcvIe0MIm11N/ioswp/bm3Dn+ofgHWpZeT9RRt49E3klnQh8FzfpnIyX78SQPn1/NtrIjrgXMsfZ64CbaAB2q1KW3VLxEso976rPGl8sdZ6kveTDOufhpquJ4n/wfyYPmtlvKsSpKLeZrcVNFi3Aj4AXg71/zwmUcVzE0ReNQdHM7q1wbh3+d+s83Ndulmwvf9YX62pcIVViTfh9B+WV1qNV0tbKibhyPSW0fpGUVRDPhd8dUjIlx2nWAPfi/nqz5KvIsBI3AWTZKXO9zWFt6rn9Vj5G+WOSvm5mT6fkvY7hQ7wSVoXfk/ERH2clJyS9ORP3OXx9uI6MYt4xE+9gRnIfblZ4J6mWdupa8/A15X5dJu1mYWa/lvQ48Pe4+elZRra4x0Ro+X8Ltxm/StKHzexbY5DxLuA4SR34P5lL8cWDD62acJKISrnBMbMeSXcDrzCz88eQxR3AuZLeYWY3ljl/F27L3dnMsqaPzaVSy7kDKCQKOXBaJs4S3AxwAnARgCThHVpp7sBbOk9ZZhmrUbgH+ICkPcxsWch/F9wWfN5m5FONz+GddB8H/jkl737AfZnyp+lgZIWSvT9/CL/vxDtAk7HHx+D9DwCUq9zNbJOkbwNnSfqqmT2YnAuK7gu48hzz8MsMVwBJBfNdG77I6Hj4FPAK4DX4aJKLJd1mZsvHklmo3H4unzzzyQmScdxEpTw1OBefTFLCbXYbgV2B44FPm9ljVdLeDtyK29DOx0cXzMU72M4ws3WSzgO+Flqvv8bNWi8HjjCzEyvkOwIz65e0DPg7SQ/iSvbPQYaPSfoqbiN+A8NXz8bMVku6HFggqYCPPvgg3nmUVmbfxTvtFku6GB9RMQc3HTxnZv9RQbwrcTPCQkmfxTuMzsNbq/9VaxmrYWYrJF0FnC7pfDNbF67xe+AmSVeE6+2CK9MrzWwxfn++EYa43YOPsDkqk/dDkm4AvhmGyq3ER0RsqlG8z+AdZb+S9CX830YyeeR1eKfjRI1RvgpX9M34fR83kl6Ll+FsM1smaQH+7+4KSUdVqfCy+RyPdz7+DB9dsgs+amTRRMg5IdS7p3Fb3ygzJK5CvNfjs5024H9Fl+J/u2aG8/PJLIOUStsBXIzbdPN4R9MXM3Heh//N7cWHR90D/HPq/JXAvZk0u4drviMVdiyuiPsYvozOufjwth7gF/gIBGP4sLt2fGjY+iDDf4b7sy5z3Zn48Lmn8db5CnzZ+jeOcg/3xD/GjXhnz42kRnGEOIupffTFiHjhGgWGj+jYB69M14T7+xe8IkiGaTWF5/NCeL4/Cc87e2+3A34Y7uHzwGdDuuU1vmvTgQW4SSqPm5R+DLy6TNxhz6bcuzrKO3cncOcYvocRoy/wmaJ/ZuQQwQPC8z+7mjx4p+rFYf8V4Vk8He7BCuAywrDIRtjiclCRhkbSL4AWM8vaWCMNiqTZeKfhR8zsO/WWZ6oRzReRhkHSEXgL8X68d/wU/G9848y2ilREPsP0lfhq1hvxkRKRzSQq5Ugj0Y2PP/0kbsp4HB+Lem1dpYrUyuvwoZRPAh8ws1o4EPMXAAAAOElEQVTt3ZEU0XwRiUQiDUScPBKJRCINRFTKkUgk0kBEpRyJRCINRFTKkUgk0kBEpRyJRCINxP8HD/kIhlcyxawAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 360x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax, ax2 = plot_latency(x, data, ys=y_agg_dist_latency, \n",
    "                            xlabel=\"Percentage of Read-Only Txns\",\n",
    "                            plot_speedup=True, speedup_yspace=1, speedup_xspace=-5,\n",
    "                            line_colors=line_colors, ylim=1.3, unit=unit)\n",
    "ax.legend([\"Cornus avg\", \"Cornus 99%\", \"2PC avg\", \"2PC 99%\"], loc='upper right', \n",
    "          ncol=2, prop={'size': 14}, labelspacing=0.1, columnspacing=1, handletextpad=0.1, frameon=False,\n",
    "          bbox_to_anchor=(1,1.07))\n",
    "ax.set_ylabel(\"Distributed Txn Latency\\n(%s)\"%unit)\n",
    "plt.savefig(paper_path+exp+\"_latency_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "zipper = zip([0, 100], [y_multi_part_latency, y_multi_part_latency])\n",
    "xcate = [\"all read-write txns\", \"all read-only txns\"]\n",
    "fig, ax = plot_breakdown(x, zipper, xcate, bar_colors, grad_colors, how=None, \n",
    "                         agg_multi_latency=agg_multi_latency, ylim=2)\n",
    "labels = [\"execution\", \"prepare\", \"commit\", \"abort\"]\n",
    "ax.legend(get_pattern_patches(labels, ALL_PATTERNS), labels,prop={'size': 14}, \n",
    "          loc='upper right', ncol=1, labelspacing=0.1, bbox_to_anchor=(1,1.05),\n",
    "          columnspacing=0, handletextpad=0.5, frameon=False)\n",
    "plt.ylim((0, 7.5))\n",
    "plt.savefig(paper_path+exp+\"_breakdown_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 4. Contention"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 4.1 YCSB - Zipfian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    }
   ],
   "source": [
    "exp = \"%s_zipf\"%storage\n",
    "x = \"ZIPF_THETA\"\n",
    "dfs = [pd.read_csv(path+\"zipf_{}{}_concat.csv\".format(storage, i)) for i in [\"_repeated\"]]\n",
    "df = concat(dfs)\n",
    "df = apply_mask(df, [(\"ZIPF_THETA\", [\"le\", 1.0])])\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=selectby)\n",
    "agg_single_latency = process_latency(x, df, latency_type=\"single_part_latency\", select=agg_latency)\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2) Latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "speedup: [1.55371129 1.58107112 1.63118933 1.54258305 1.12816268]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax, ax2 = plot_latency(x, data, ys=y_agg_dist_latency, \n",
    "                            xlabel=\"Zipfian Theta\",\n",
    "                            plot_speedup=True, speedup_yspace=10, speedup_xspace=-0.05,\n",
    "                            line_colors=line_colors, ylim=1.1, unit=\"ms\")\n",
    "ax.legend([\"Cornus avg\", \"Cornus 99%\", \"2PC avg\", \"2PC 99%\"], loc='upper left', \n",
    "          ncol=1, prop={'size': 14}, labelspacing=0.1, columnspacing=1, handletextpad=0.1, frameon=False,\n",
    "          bbox_to_anchor=(0,1.07))\n",
    "ax.set_ylabel(\"Distributed Txn Latency\\n(%s)\"%unit)\n",
    "# plt.yscale(\"log\")\n",
    "# plt.ylim((1,1000))\n",
    "plt.savefig(paper_path+exp+\"_latency_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 3) breakdown"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xcate = data[x].unique()\n",
    "zipper = zip(xcate, [y_multi_part_latency]*len(xcate))\n",
    "fig, ax = plot_breakdown(x, zipper, xcate, bar_colors, grad_colors, how=None, agg_multi_latency=agg_multi_latency)\n",
    "plt.xticks(np.array([0, 0.5, 1, 1.5, 2, 2.5]), xcate)\n",
    "#ax.set_yscale('log')\n",
    "ax.set_xlabel(\"Zipfian Theta\")\n",
    "plt.savefig(paper_path+exp+\"_breakdown_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "## PROCESS DATA\n",
    "algs = [\"ONE_PC\", \"TWO_PC\"]\n",
    "## PROCESS REQUEST TYPES\n",
    "df.columns = [i.replace(\" \", \"\") if (\"req_latency\" in i  or \"log\" in i) else i for i in df.columns.values]\n",
    "df = df.replace(\"nan\", np.nan).dropna(how=\"all\", axis=1)\n",
    "## PRINT PROFILING STATS\n",
    "logging_stats = [\"average_\" + i for i in [\n",
    "    \"log_if_ne\", \n",
    "    \"log_if_ne_data\", \n",
    "    \"log_sync\",\n",
    "    \"log_async\",\n",
    "    \"log_sync_data\",\n",
    "    \"log_async_data\",\n",
    "    \"log_if_ne_iso\", \n",
    "    \"log_if_ne_data_iso\",\n",
    "    \"log_sync_data_iso\",\n",
    "    \"log_async_data_iso\"\n",
    "]]\n",
    "grpc_stats = [\"average_\"+i for i in [\n",
    "    \"node_communicate\"\n",
    "]] + [i for i in df.columns if \"req_latency\" in i and \"average\" in i]\n",
    "if \"blob\" in storage:\n",
    "    meta_col = logging_stats + grpc_stats\n",
    "else:\n",
    "    meta_col = grpc_stats\n",
    "table = []\n",
    "# column: 1pc, 2pc\n",
    "# row: zipf, phase\n",
    "data = agg_multi_latency\n",
    "metrics = [col for col in data.columns if \"us\" in col]\n",
    "# prefix\n",
    "prefix = {\n",
    "    \"execute_phase\": \"00-\",\n",
    "    \"prepare_phase\": \"01-\",\n",
    "    \"commit_phase\": \"02-\",\n",
    "    \"abort\": \"03-\",\n",
    "}\n",
    "for j, mt in enumerate(meta_col):\n",
    "    if j + 4 < 10:\n",
    "        prefix[mt] = \"0%d-\"%(j+4)\n",
    "    else:\n",
    "        prefix[mt] = \"%d-\"%(j+4)\n",
    "# reformat\n",
    "scale = 1 # default unit is us\n",
    "if unit == \"ms\":\n",
    "    scale = 1000\n",
    "elif unit == \"s\":\n",
    "    scale = 1000000\n",
    "for i in range(data.shape[0]):\n",
    "    row = data.loc[i, :]\n",
    "    for m in metrics:\n",
    "        m_name = m.split(\"AGG_multi_part_\")[-1].split(\"(\")[0].strip()\n",
    "        new_row = {\n",
    "            \"phase\": prefix[m_name]+m_name+\" (%s)\"%unit, \n",
    "            \"x\": data.loc[i,x],\n",
    "            \"instance\": data.loc[i,\"i\"],\n",
    "            \"measure\": \"%.2f\" %(data.loc[i,m] / scale),\n",
    "            \"commit_alg\": data.loc[i, \"COMMIT_ALG\"]\n",
    "        }\n",
    "        table.append(new_row)\n",
    "    for mt in meta_col:\n",
    "        if mt not in df:\n",
    "            continue\n",
    "        meta = apply_mask(df, [(\"COMMIT_ALG\", data.loc[i, \"COMMIT_ALG\"]),\n",
    "                (\"i\", new_row[\"instance\"]),\n",
    "                (x, data.loc[i,x]),\n",
    "               ])[mt].mean() \n",
    "        new_row = {\n",
    "                \"phase\": prefix[mt]+mt+\" (%s)\"%unit, \n",
    "                \"x\": data.loc[i,x],\n",
    "                \"instance\": data.loc[i,\"i\"],\n",
    "                \"measure\": \"%.2f\" %(meta / scale),\n",
    "                \"commit_alg\": data.loc[i, \"COMMIT_ALG\"]\n",
    "        }\n",
    "        table.append(new_row)\n",
    "table = pd.DataFrame(data=table)\n",
    "stats = pd.pivot_table(table, values='measure', index=[\"x\", \"commit_alg\"],\n",
    "                columns=[\"phase\"], aggfunc=np.sum).dropna(how=\"all\", axis=1)\n",
    "stats.reset_index().to_csv(paper_path+exp+\"_profiling.csv\", index=False)\n",
    "f = open(paper_path+exp+\"_profiling.txt\", \"w+\")\n",
    "for alg in algs:\n",
    "    line = \"=== {} ===\".format(alg)\n",
    "    f.write(line+\"\\n\")\n",
    "    for c in stats.columns:\n",
    "        data = apply_mask(stats.reset_index(),[(\"commit_alg\", alg)])\n",
    "        avg_val = np.nanmean(data.loc[:,c].values.astype(\"float\"))\n",
    "        max_val = np.max(data.loc[:,c].values.astype(\"float\"))\n",
    "        min_val = np.min(data.loc[:,c].values.astype(\"float\"))\n",
    "        line = (\"%s (in %s): average = %.2f , min = %.2f, max = %.2f \"%(c, unit, avg_val, min_val, max_val))\n",
    "        f.write(line+\"\\n\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 5. Scalability"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    }
   ],
   "source": [
    "exp = \"%s_scalability\"%storage\n",
    "x = \"NUM_NODES\"\n",
    "dfs = [pd.read_csv(path+\"num_nodes_{}{}_concat.csv\".format(storage, i)) for i in [\"\"]]\n",
    "df = concat(dfs)\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=selectby)\n",
    "agg_single_latency = process_latency(x, df, latency_type=\"single_part_latency\", select=agg_latency)\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2) Latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "speedup: [1.6844826  1.56955732 1.35710357 1.35239076]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWYAAADdCAYAAACIXNgUAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAgAElEQVR4nOydd3wVVfbAv/f1vDTSgIQeelF6F1CMgLoqICpd1JXFtSuuqKvYFsuqi6trW9GfJSAqtnUVVEBFEGkriBB670kI6a/N+f0xL4/0vISEJGS+n8983pu5Zc68O+/MnXPPPVeJCAYGBgYGdQdTbQtgYGBgYFAUQzEbGBgY1DEMxWxgYGBQxzAUs4GBgUEdw1DMBgYGBnUMQzEbGBgY1DEMxWxgYGBQxwhKMSulomtaEAMDAwMDnWB7zEeUUh8qpS5VShm9bAMDA4MaJFglOwNoDHwJHFBKzVFKdaw5sQwMDAwaLqoyU7KVUonANGAK0BJYDbwFLBSR7JoQ0MDAwKChUSnFXKSgUsOBR4HBQB7wMfBPEdlQbdIZGBgYNEAqbS9WSjmVUtOAR4ALgC3AP4DOwFql1H3VKqGBgYFBAyPoHrNSaihwA3A1IMAHwDwRWVMoz1+A+0UkpgZkNTAwMGgQBKWYlVK7gNbAKmAe8KGI5JaSrzewVkQMzw0DAwODKhKsYn4WeFNEtte8SAYGBgYNmyoP/hkYGBgY1AzBzvz7m1Lq9TLSXlNKPVG9YhkYGBg0XIK1BU8AVpSRtgKYWD3iGBgYGBgEq5gTgENlpB32pxsYGBgYVAOWIPMdBXoBy0tJ6wWcqDaJ6gixsbHSunXr2hbDwMDgHGP9+vWpIhJXXp5gFfOHwCNKqRQR+W/BQaXUZcDDwBtVF7Nu0rp1a9atW1fbYhgYGJxjKKX2VZQnWMX8CNAD+I9SKg04AsQD0cA36MrZwMDAwKAaCMrGLCL5IjICuBR9gskv/s9RInKpiLhqUEaDesKxY8e48847adu2LXa7nWbNmnHppZfy1Vdf1bZoBjXMU089Rd++fYmIiCAuLo4rrriCzZs3F8lz4YUXopRCKYXdbqdDhw7MmTMHn88XyCMivPnmmwwcOJDw8HAiIiLo1asXzz77LJmZmWf7smqNYHvMAIjIEmBJDcliUI/Zu3cvgwcPJjw8nKeeeoru3bujaRpLly5lxowZ7N+/v0r1er1ezGYzSqlqltigOvn+++/585//TN++fRERHnnkEZKSktiyZQvR0afX2bjhhhuYM2cO+fn5fPnll9xxxx2YzWbuv/9+AKZMmcKiRYt48MEHefHFF2ncuDG///47L7/8Mo0bN2batGm1dIVnGREJegPsQCLQpfhWmXrqw9a7d29pKPiy0+Tk5w+ILye9ynVceumlEh8fL1lZWSXS0tNP17tv3z4ZPXq0hIWFSVhYmIwZM0YOHDgQSJ89e7Z07dpV3n77bUlMTBSTySRZWVkybNgwueWWW+SBBx6QmJgYiYuLk3vvvVd8Pl+gbKtWreTvf/97kXMPGzZMbr311sD+okWL5LzzzhOHwyFRUVEydOhQOXr0aJnX9fzzz8t5550nTqdTEhIS5KabbpKTJ0+KiEhGRoY4HA754osvipRZsmSJWCwWOXbsmIiIrF69Wnr27Cl2u1169Ogh//3vfwWQ5cuXB/HL1iw/bj8uM5LXyzWv/ywzktfLj9uPV0u9WVlZYjKZivw2xdtCRCQpKUkGDBggIiILFy4UQBYtWlRqnQW/e2ncf//90qFDB3E4HNKqVSu57777JC8vT0REtm3bJoBs2rSpSJnXX39dYmJixO12i4jIl19+KR06dBC73S5DhgyRBQsWCCB79uyp9PWXB7BOKtA/wU4wSVBKfQnkAjuA3wptm/2fBvWUnA0L8R7ZQs76hVUqn56ezuLFi7ntttsICwsrkR4VFQXonYDRo0dz7Ngxli1bxvLlyzl8+DCjR48uePADsGfPHubPn89HH33Exo0bcTgcACQnJ2OxWFi1ahUvv/wyc+fOZeHC4GU+evQo48eP5/rrr2fr1q38+OOPTJkypdwyJpOJuXPn8vvvvzN//nzWrFnD7bffDkBkZCR/+MMfSE5OLlImOTmZESNG0LhxY7Kzs/nDH/5Ap06dWL9+Pc8++yz33Vc3AjCu2HGC11bsITXbjQCp2W5eW7GHFTvO3MkqKysLTdMCbV8WISEheDweQP/dOnTowNixY0vN26hRozLrCQ0N5a233mLr1q288sorfPDBB/ztb38DoEOHDvTp06fUdrruuuuwWq3s37+fsWPHcvnll7Nx40buuOMO/vKXv1TmkquVYE0Zb6K7xd2DHubTXWMSGVSZ7JVv4k3bU6ky4vPgO74dEFxbFuNN3Y0yW4Mub4lpw07r+YgInTt3Ljfvd999x8aNG9m1axcFrojz58+nXbt2LF26lKSkJADcbjfvvfceTZo0KVK+S5cuPP7444D+Z/v3v//N0qVLmTBhQlCyHj58GI/Hw7hx42jVqhUA3bp1K7fMXXfdFfjeunVrnn32Wa666ireeecdTCYTkydPZsKECWRlZREeHk5eXh6ffvopr7+uT5RNTk7G5/Mxb948QkJC6Nq1Kw899BCTJk0KSubK8PaqvexNywk6//Zj2Xi1oiEZ3F6NV37YzXcpx4Oqo3VMKDcMal3i+J133kmPHj0YOHBgqeU0TeObb75hyZIlgd94x44ddOrUKWj5C/Pww6f9D1q3bs2DDz7Ic889xxNP6JOSJ0+ezAsvvMBTTz2FUooDBw6wYsUKnn76aQBeffVVEhMTef7551FK0bFjR7Zv385DDz1UJXnOlGAnmAwG7hCRF0XkWxH5ofhWk0Ia1Bxa9gn0KK4A4t+vHIV7u+WxdetWEhISKOwfnpiYSEJCAlu2bAkca968eQmlDHD++ecX2U9ISOD48eAUCED37t1JSkqiW7duXH311bz66qucOFH+9S5btoxLLrmE5s2bEx4eztixY3G73Rw9ehSAyy67DKfTyaeffgrAF198gYhw1VVXAZCSkkK3bt0ICQkJ1Nm/f/+gZa5Jiivlio4Hyz333MNPP/3EokWLMJvNRdLeeOMNwsLCcDgcXHnllUyePJnZs2cDwd9HpfHxxx9zwQUX0LRpU8LCwrj77ruLjGtMmDCBw4cPs2KFPoF5/vz5JCYmBh4cKSkp9O3bt8hYRm22U7A95uPoq5QY1GHCBv+xUvm1nHTSF/ypyDFxZRORNBOTs/xX0MK0T09HKcXWrVsZM2ZMmflEpMxBvMLHQ0NDS81jtRbtySul0DQtsG8ymUr8uQtekwHMZjPffPMNq1ev5ptvvmHevHk88MAD/PDDD3Tv3r3E+fbt28fll1/OzTffzOOPP05MTAwbNmxgwoQJuN3ugEzXXHMNycnJTJ06leTkZMaOHYvT6azwmqub0nqu5XHL/A2kZpd8+Y0Ns/HYFV2rJMPdd9/NBx98wPLly0lMTCyRft111zF79mzsdjsJCQlFFHeHDh3YunVrpc+5evVqxo8fz+zZs/nHP/5Bo0aN+OKLL5g5c2YgT+PGjUlKSiI5OZmhQ4eSnJxc5K3lbLZTMATbY34EuF8pFVGTwhicXXI2LATRih4UrdK25ujoaEaOHMnLL79MdnbJpR8zMjIA3RRx6NAh9u7dG0jbvXs3hw8fpkuXLpWWvzhxcXEcOXIksJ+fn09KSkqRPEopBg4cyOzZs1m7di0JCQll2qnXrVuH2+3mH//4BwMHDqRDhw4cPny4RL7JkyezdOlStmzZwuLFi5k8eXIgrXPnzvz222/k5Z3u16xZs6ZEHbXBxL4tsFmKqgCbxcTEvi2qVN+dd97J/PnzWbZsWZkmicjISNq1a0eLFi1K9KYnTpzIjh07+OSTT0otW3AfFWflypU0a9aMhx9+mL59+9K+fXv27Ss5h2Py5Ml89NFHrF+/nt9++61EO61du7ZI/tpsp2AV81j0xVf3KaW+UUp9WGyr2qiRQa3iPbYNNG/Rg5oX77GU0guUwyuvvIKI0KdPHz766CO2bdtGSkoKr776asAEkZSURPfu3Zk0aRLr169n3bp1TJo0iV69ejF8+PAzvp7hw4eTnJzM999/z++//86NN95YpMe8evVqnnzySdauXcv+/fv54osvOHDgQJkPhfbt26NpGnPnzmXPnj0sWLCAuXPnlsg3ePBgWrVqxcSJE4mNjS1yLZMmTcJsNnPzzTezZcsWvvvuO+bMmQNQ6z20Ie3jmDGkDbFhNhR6T3nGkDYMaV/ubOFSufXWW3n77bdZsGABUVFRHD16lKNHj5b6oC6La6+9lvHjxzNp0iSeeOIJ1q5dy759+1i8eDGXX345n332WanlOnTowKFDh0hOTmb37t28+uqrLFiwoES+MWPG4PF4uOmmm+jXrx/t27cPpM2YMYNdu3Yxc+ZMtm3bxieffBIYJ6iVdqrIbcP/ari8oi2YeurT1pDc5aqLw4cPy2233SZt2rQRm80m8fHxMmrUKPnqq68Cefbt2ydXXXVVwF1u9OjRpbrLFac0V6vrr79eLr/88sD+qVOnZPz48RIRESEJCQnyr3/9q0i5LVu2yKhRo6Rx48Zis9mkbdu28swzz5R7TS+++KIkJCSIw+GQ4cOHB1y6irtQPfzwwwLIPffcU6KOn3/+WXr06CE2m0169OghH3/8sQCyevXqcs9dn0AfqCixzZ49O5CntDYsjqZp8vrrr0u/fv0kNDRUwsPDpUePHvLMM89IZmZmmeVmzZolsbGxEhoaKmPGjJFXXnlFdPVWlClTpggg//znP0uk/ec//5H27duL3W6XCy64QN566y0BynWnrAoE4S5nBMovgz59+ogRK8OgJvj8888ZM2YMx48fJzY2trbFMSiDF198kUceeYSTJ09iMlXfanlKqfUi0qe8PJWa+eevVKHHyTguIt6K8hsYNHTeeecdEhMTadGiBZs3b+auu+7iiiuuMJRyHeNf//oXffv2JS4ujtWrV/PEE08wbdq0alXKwRK0YvZHkpuNHszIAvQFNiil/g38ICLv14yIBgb1m2PHjjF79myOHDlC06ZNufzyy3nmmWdqWyyDYuzcuZM5c+aQlpZG8+bNmTFjBo888kityBLsYqxTgbeAZGAZ8DbQR0Q2KKXuAy4TkYtqVNKzjGHKMDAwqAmCMWUE20d/CPi7iFwPFO8Z/44eL8PAwMDAoBoIVjG3Ar4tIy0fMPybDQwMDKqJYBXzAaBnGWl9gJ3VI45BfeZcjMe8a9cuxowZQ1xcHBEREVx77bUcO3asSJ4NGzZwySWX0KhRI2JiYpg+fXoR/9309HSuuOIKwsLC6NmzJ//73/+KlL/nnnt48MEHz8r11BS1HY+5ojYAWLp0KYMGDSI8PJz4+Hjuv/9+vN7T/gt79+5l6NChhIaGMnTo0CIToQDGjh3LG2+cpcWaKvKn89ugZwGZwGQgDNCA3sDFQCp6HI1a9z2uzq0h+TFXR9jPPXv2SEJCgnTs2FEWLlwoKSkpsmXLFnnppZekRYsWVa7X4/GIpmlVLn8mZGdnS2Jiolx11VWyceNG2bRpk1x11VXSt2/fQLjRQ4cOSVRUlEyfPl1SUlJkzZo1MmjQILn66qsD9dxzzz0ybNgw2bZtm9x1111S+N5at26ddOrUKRCi8mxTXWE/R4wYIW+99Zb89ttvsmnTJhk9erQ0adJE0tLSAnmGDRsmN9xwgxw5ckT27NkjL730kiil5Omnnw7kmTRpkjgcDnn88cfll19+kT179siXX34po0aNkrfffrvUcwfTBhs3bhSbzSazZ8+WHTt2yPfffy+dOnWSe++9N5Bn7NixMn78eNm+fbtce+21Rcp/+umnMmTIkGq5FwnCjzlYxayAfwE+9MhyGuACvMC/gqmjvm0NSTFn/viKnHjtKsn88dUq13EuxmNesmSJKKWKyJ+RkSFKKfn2229F5HRMX6/XG8izadMmAWTHjh2B3+bVV/XfdsuWLeJ0OkVEf+j07NlTli1bVsGvWzP8uP24TJz3i4x7/efANnHeL9USk/lsxmMOpg0eeOAB6dGjR5FyX3zxhTgcjsDElc6dO8vXX38tIiJfffWVdOnSRUT0iUuJiYmydevWoK+/PIJRzEG5y/kru1Up9YK/lxwLpAPLRGR7NXTcDaqJjC9Khim0tx1MSNfLEI+LU18/XiRNfB58qTsBwbXtu1LDfoZ0GYW93RB82SfIWlZ0SnKjK/8WiMf85JNPBhWP2eFwsGzZMpRS3HbbbYwePZq1a9cGpr4Wjsdss9mKxGO+8847WbVqFb/++isTJ06kd+/eQYf9LIjH/NRTT3H11VeTnZ3N6tWry8zvcrlQSgXOD+BwODCZTPz0008kJSXhcrmwWq1F4j4URJL76aefaNeuHd27d2fZsmX88Y9/ZMmSJYEp6i+88AI9e/bkoouqz6Fp9n9+L3FsUGIMI7s2xeX1Mefr09Ptgw37OaJLEwa3jSU128VLy4taLcsKdlSZeMwnT54Eqh6POZg2cLlcRdqxIE9+fj7r16/nwgsvpHv37nz33XeMGDGCb775JtBOs2bNYtq0aVUOSVoVgg2UP1QpFSYiu0TkDRGZIyKvich2pVSoUmpoTQtqUDNo2SdA/H9OqVrYz507dyISfDzm+fPn07dvX/r06cP8+fPZsGEDS5cuDeQriMfcq1cvunXrhsWi9x8K4jF36NCBa6+9losuuqhIuYooHI+5devWdOvWjT/+8Y+lhhgFGDBgAGFhYdx3333k5OSQk5PDzJkz8fl8gWBJw4cPJzU1laeffhq3283JkyeZNWsWQCDPrFmzsFgstG3blk8//ZR58+YFYjrMmTOH22+/nbZt23L55ZcXCcJU09RU2E8ILh7z4sWLWbJkCRdffDFQ9XjMwbTByJEj+eWXX3jvvffwer0cOnQoENu7IM9zzz1HSkoKrVu3ZseOHTz33HOsWrWKFStWcMsttzBp0iQSExOZOHFiza8/WFGXWu8s4wP6lZHWG/AFU0992hqCKcOXnSYn/j1OTrx25ent3+MqbWtevXq1APLJJ5+Um+/FF1+U5s2blzjerFkzefHFF0VEN2W0bt26RJ5hw4bJ9OnTixybOnWqXHHFFYH9ikwZXq9XkpKSJCwsTMaOHSuvvPKKHD9e/mv7kiVLJDExUZRSYjabZfLkydKrVy+55ZZbAnmSk5OlSZMmYjabxWazycyZM6VJkyblxuFISkqSBQsWyEsvvSQXXXSRuFwuefDBB2XcuHHlylOdzEheX8SMUbDNSF5/RvXefffdEh8fL7t27SpyfNiwYWK1WiU0NFSsVqtYrVa58cYbJScnR0REOnXqJFdeeWWVzhlMGzz//PMSEREhZrNZnE6nPPXUUwLIwoULS63T5XJJt27dZOXKlXLvvffK1KlTxePxyKRJk2TmzJlVklMkOFNGsF4Z5YVXCkNfcsqgnlFdYT/bt28fiMdcHiJ1Ix5zwWvqvHnzaN++PRs3bixT5hEjRrBr1y6OHz9Oamoq7733HocOHaJNmzaBPBMnTuTo0aMcOnSItLQ0Hn30UU6cOFEkT2HeffddbDYb48ePZ9myZVx99dXYbDYmTpzIsmXLypSluqnusJ+gx2NesGABy5YtKzMe86+//squXbvIy8tj3rx5gdjVVY3HDMG1wT333ENGRgb79+8nNTU1sJhBWe309NNPM3ToUAYNGsSyZcu49tprsVgsTJgwocbbqUwbs988cWGhQ39USo0qls0BXI6x5l+9pLrCfhaOx3zHHXeUsDNnZGTQqFGjIvGYC1YxORvxmHv2PO3pWRCPeeDAgTzyyCN07dqVhQsXlhoovzAFcS2WLVvG8ePHufLKK0vkKTCJvPXWWzgcDi655JISeVJTU3nkkUf48ccfAf2VvuDh4Xa7i7iO1TQF4T3nrz1AWrabmDAbE/u2qFLYT9DNFx988AHff/99hfGYS2PixImMHz+eTz75pFQ7c8F9VB4VtYFSioSEBAAWLFhAixYt6NWrV4l6UlJSeOeddwKujWe9ncrqSgP3ASf8mw84WWi/YDsELAV6VdQ1r29bQzBlVCe7d++Wpk2bSseOHeXDDz+UlJQU2bp1q7zyyisBdzlN06Rnz54yaNAgWbdunaxdu1YGDBggvXv3DrghnUnYz1mzZknjxo1l+fLlsnnzZpkwYYKEh4cHyv3888/yxBNPyJo1a2Tfvn3y2WefSVhYmLz33ntlXtdbb70lq1atkp07d8p7770n0dHRJUJ7vvTSS7J+/XrZtm2bvPzyyxISEhIwzRRn0qRJMnfu3MD+3//+d+nRo4ds2bJFpk6dWuR66hN//vOfJTw8XJYuXSpHjhwJbIW9dCoK+6lpmowfPz7gLrdmzRrZu3evfP3113LZZZeV6S4nElwbPPvss7Jp0ybZvHmzPP7442K1WuXTTz8tVY4hQ4YUSbv11ltl5MiRkpKSIpdcckmF4UvLg2p0l9sDdA8m77myGYq58pyL8Zjvv/9+adKkiVitVmnfvr08//zzJXxZp0yZItHR0WKz2eT888+Xd999t9S6lixZUsQHWkQkNzc38AAZMGBACbtsfYFajsccTBtcdNFFEhkZKQ6HQ/r371/kvizMa6+9JmPHji1y7MSJEzJq1CgJCwuTkSNHyokTJ8q9jvIIRjEb8ZjLwAhiZGBgUBNUazxmfxzmwUAHdNtyEUTklUpLaGBgYGBQgqAUs1KqCXq4z87orygFQ+iFu9tnTTErpdqh28AHAN2AFSJyYbE8e9GDLxXmmIg0PRsyGhgYGFSVYHvMzwMZQAv0gEb9gWPosTOmontmnE26ApcBqwFbOfnmAy8V2i+5VruBwTnOih0nqs3zwuDsEKxiHgbcCRT4IikR2Q/MUUqZ0HvLI2tAvrL4j4h8DqCU+hh9inhpHBGRsufcGhic46zYcYLXVuzB7dX9vVOz3by2Yg+AoZzrMMEq5kbACRHRlFKZQONCaauA+6tdsnIQKT4rwsDAoDTmrz0QUMoFuL0aLy3fxQXtYlFKsWDtAdbtO4nVrLCaTVjNJsLsZu5J6gDAt1uPsS8t15+msFlMhDssjOyiWwV/O3SKzHxPoKzNrHDaLLSJ1ScKnczVX1QtJhM2i8JiMmE2lTdnre5T028hwSrmPegLsIK+Yskk4Ev//hXoAY3qIjcqpe4A8tAD/d8rIvuCKejz+XC5XLhcLux2e+DT7XZjsVgCM85MJhNerxebzVYib8Gnx+PBbDYHXGHMZjMej+eslHG73aXmdblc2Gw2vF5voIymaVgslqDKmEwmlFL4fL6gyvh8vkAsXp/Ph9VqLfM63G43Vqv1rJSpbFsWlCn4jetq+2fle7BbLaRml269E/TgP16vl1CLEBdqwe3V8ImQ53KjaWYyMzOx2+1sOXiSXw9n4fFpeH2CTyA21MrQNpH4fD4+2XCQzUeyitTfLNLOM6O74Ha7efbbPexMLTo5uEPjUO4f3gq73c6cxdtJzfVgMSlsZhMWE3RoHMa1PZuilCJ53WFy3V7sVgsm0XDYrCREWBjSvjEul4tfDmTj8XpxWC1YTGA1m4gLs9MkzILNZmPP8UycDjvi8xAa4kDzeghzOvB5PVVq/zX7M3lr9UHcPn2ILTXbzWs/7iY3L48LOzapsC2DIVjF/F9gBPAh8CTwuVLqIOBBH2D7S5D1nE0+R7dBH0QftJwNrFBKnScip0oroJSaDkwHaNGi6tNSDQxqi73puXyXksrPezOY0DuBGKeFtNySi9nHOE//9ZM6xpLUMbbUBzPADf0TijxkXW4PUihKw58uaEVGdh7KbCEn34UyWZBCM0qvOK8J6TkuvJoeIMnl8RETZg+kt4520MhpI9/jRUPh8viKTNHfk5ZLWo4Hrya4vRpeTejVPJwh7fUX93d/OUh+sbeCYe2iub5vPCLCI1/vorg6HNU5jmt7NMbl1bhr0ZbA24LFpL8RDE1sxMiuTclx+3hl5W5MSnBYLZgQftl3KqCUC3D7hE83HefCjqUHxKosVfJjVkr1AcYAIcC3IvJ1tUhTBQpszMW9MkrJ1w34FZgpInPLywuGH7NB/UFEWLUrja9/P8a2Y1nYLSaGto/lsm7x7EnNLmJjBj0exowhbeq1jVnkdNyVk7luPD4Nj0/8nxphdgvxkSGICD/vTg8c9/gEt08jMTaU85pF4vJqvP/LPv24V8Orabi9wuC2MQxpH0tGrpsnv0rBXaj8qTxPqTIp4MPpAyqUvVr9mAsjIuuAdf6TtFRKTRWRd6tS19lCRDYrpbYBJSfGGxjUQ/LcPkJsZpRSfP37MU7leZg2sBUXdogj1K7/tZtH6XGJzzWvjMI96ihn2Y5ZSikGtY0pM91uMXHT4NKDGAE0ctp4btz5RY7dMn9DqSaimLDyHMQqR5UUczH6Am8DdVoxF8KY6mhQbxERth/L5uvfj7J+/0leHt+TyBArMy9pT0SIFVMp0fuGtI+r94q4LjGxb4tS30LOJCpfcapDMdcL/KaMjsDrtS2LgUFlcXk1Vu5MZfHvR9mTlovTZubijo0Dg0mNyuk1GlQv1R2VrzTqpWJWSjnRJ5gANAMilFLj/PtfARehT375EjgMdAL+CuwH/u+sCmtgcAb4NMFsUqTn6CP/zaNCmH5BGy5oH0uI1VxxBQY1Qk2/hdRLxYzuR/1RsWMF+23QZyc2Buai+2CnAYuBB0WkhteEMTA4M0SEzYcz+fr3o5hQzBzRgfhIB89efR6top1lLjZgcO5QXqB8Z5B1lAhoVNOIyF7KX1UF9EVjDQzqDXluHz/uOMHXvx/jUEYe4Q4LI7o0CXggtI4pfWUXg3OP8nrM2QQ3UKaCzGdgYFAOX20+wgfrDtI2LpTbLmzLwMSYEks/GTQMylPMN2IoXAODGsGnCf87kMHi34+S1KkxAxJjSOrchPObR9K+cXhti2cQBFpOOplLnyMi6T5MzqhqrbtMxSwi/1etZzIwMCAr38vybcdZsuUYx7NcRDmtePyzyCJDrESGWCuowaCukLNhId4jW8hZv5DwITOqte76OvhnYFAveey/W9iXlkvn+HAm929J3/K1bwgAACAASURBVNZRWEyGuaI+4DmagvfEDnyZR/CePID30G+A4Nq2lNDe11Vrr9lQzAYGNYRX01iz5yQ/7DjBPUntsVvMXD+gFeEOizGQVwfxZR7Fe2Invsyj+DKP4Dt1FC03najr/oVSJvJTvsW17TuUNQQxFVKdolV7r9lQzAYG1czJXDffbT3Ot1uPcTLXQ5NwO8cyXbSMdnJes8jaFq/Bormy8aXv8yveo2h+BRwx6hFMIRHkb19O3voPAFAhkZgjmmJt3AG8brA6cPadSGj/qYjm5eSCGQSG4DRvtfeaDcVsYFCNHM3M564PN+LThO7NI/nT0Kb0aN6o3scfrg+Iz4uWfRzfKX+P1698nf2nYIlqiXvPz2T/8LKeWZkwhcVhjmiKePOACBwdk7C3GYApvAkmW0lvYXOoHnMja8WrUDwkfDX3mg3FbGBwBri9Gqt2p3Eq18NVPRJoEm5nQp8W9G0dRUKjkNoW75xDPHl6j9evfLXMo9g7DMfatBOew5vI/Oqx05ktNswR8YgrBwBr855EXDYbc0Q8prA4lLmo+jOHxwEVz+bzHtsGWrFQqpoX77GUM728AJVWzEopC6WssyciuaVkNzA4JzmR7eKbLcdYuvU4WS4vbeNCuaJ7PCaluKpHQm2LV28REST/lF/x6j1eS9NO2Jr3wJtxkIyFtxbJrxzhWOK7YG3aCUtsW8IuvBNzRFPMEU1RzqgisyTNYbGYw8pahS54osZVGDX4jAl2lewIYA4wFn2qc2nvZcbEfYMGwXdbj/HGT/q6eX1aRXFp16Z0S4gwpkoHiWg+tOzUgLnBHBaHrWVvxOMi/b3rEU9eodyKkN7XYWveA3NYY5z9pgQUrymiKSZ7WCCnKSQSR8fhZ/+CaoBge8yvA38A3gS2YKw2bdCAyPPoU6XbxobRrnEYneMjuPL8BEZ2aUJcuL3iChog4nXhyzyGL/MIymTB1rI3ABmfzMSbths0XyCvLXEwtpa9UVY7jq6XYXJG6eaGiKaYwxujLPoLurLYcPYcV+r5zjWCVcwjgbtF5M2aFMbAoC5xOCOPJVuOsXzbCfI8Pq7qHk+7xmE0axTC5P4ta1u8WkfLz8KXeRRx52Br3gOArO9fwnPwf2g5aYF8lsYdAorZmnAe1mbnB3q85oh4TKHRgbyh/aee3YuoowSrmHPQ184zMGgQvLR8Jz/uSMVsUgxMjObSrk1p3zis4oJ1lKpMHxbR0HLS0LLTsDbtBEDur4tw71oZUMgAJmc00VPe9n9vhLVZ90KKtynmyPhAnaEDrq/mKzs3CVYxPw/8WSn1jUhxPxEDg/pPtsvLyl2pJHVqgtmkR3JrGuEgqXPjcpcuqi+UNX1YfB58WccwRyaglAnXrp/I375c9/HNOgY+DygTMTd9iDJbQfOhHBHYG3fAHBkf6PUWENpvSm1c3jlHsIq5GdAd2KaUWg5kFEsXEbm/WiWrJ6zYceKcW0+tIbEvPZfFm4+yYmcqLq9GiygnXeIjuOL8+IoL1xO0nHRc25YBgivlW8Sdi+Se1N3NslMBIWrim5jD49DyMtCyUzE3ao6tZR9MkQWKVx/YdPa6tjYvpcEQ1CrZSqk9FWQREUmsHpHqBsGskr1ix4lzcgXihsDJXDdzl+5gy5EsrGbFkHaxjOralDax585UaS0vE/fe1eSs/wDJy9AH3JQZTGYsMW10c0NkPOaIptha9cNkP3euvS5Tbatki0jZy8g2YOavPVBEKYM+4WD+2gOGYq6DnMrzcPBkLl0TIolwWFEoJvdvyfCOcYQ7zo2obuJx4drxPa7dK/Ec/q2UGWo+wEzEyAeqPVSlQfVRLTP/lFKhIpJTHXXVJ9JKWcIcIDXbzd0fbaR9XBh/vrAtAOv3nQQgOtRGdKiNCIfF8Hs9S+w4nsXXm4/x8+40Qu0WXp/UC7NJ8egVXWpbtGpBy8tAy0nHEqu/tGb/PA+TM5qQ7mPxnTqCe98vRWeq1UDQHYPqJdgJJt8D0/xLOhVPuxB4CzinTBnBEBNmI7UU5eywmkiIdGAxn1a87/2yn0MZpx3nLSZFv9bR3J3UHoDPfj2ExWQKKO6YUBuNnFasZiMkZFX5/XAm7/2yj10ncgixmrmkcxNGdm1yTsSt0HIzcO35GffuVXiObMYc3YqocXNRVjtR176sTzlWipMf31Xj04cNqp9ge8wRwCal1EwReQNAKeUAngFuAz6uIfnqNBP7tijVxjz9gpI25kcu70xajov0HI//001c2OnJCV/+dpRTeZ4iZYa0i+WO4e0QEf6xdAfhDivRThsxYTainTaaRYUQE1r/PQaqk7RsF0opov2/S77Hx02DWzO0fSxO27kRGibnl/fI2/gJiIa5UTNCeo7Dnjg4kG4Obxz4fjamDxtUP8EO/lmAh4EHgKXAa8DfgWjgVhFZGPQJleqCvlBqP6Ap+mKu6cB24CfgGxHJK7uGs0Mwg39QfV4ZIkK2y0d6rpv0HHdAcZ/fPBKXV+PBzzaTnuMm23W69zO6RwKT+rUkx+Xloc83Ex1qJzr0tPLuGh9J86gQNH8bm85R04mIsOVIFl//fpS1e9MZ0aUJNw1uQ8G9XZ9NRlpOOq49P+PavYrwi+/BHBqDa+8veE/swt52MOaolvX6+hoiwQz+BaWYC1U4EFiGHsRoIzBKRI4HUU4BU4Dbgd7ASWATkAq4gEZAa6AT+mSWhcBTIlKRN0iNEaxiPtu4vFpAcUc5rSQ0CuFkrpt5K/cGjp/MdaMJ/HFwa0Z2bcq+9Fzu/+Q3opxWYvymkminjQs7xtE6JpR8j4/MfA9RTlu9M50s33ac/2w6woGTeYTZLVzcKY4RXZrQOPysL95ebWiubH0Ab9dKvEe3AoI5qiVhw27D2qRjbYtncIZUm1eGv7JewBtAHvANeuyMh5RSs4Lo4W71f74HTBGRUg1cSikn+vTva4DflFIzROT9YGVsCNgtJuIjHcRHnlY8UU4bMy/pENj3acKpPA92/wrLTpuZK86PJz3HTVqOm71puWzYn0G3ZpG0jgll65FM5izeBkCEwxJQ3hP6taRVtJPUbBeHMvIC9m+n1VyrvbQT2a6AGSjlaBZmk+KWoYkMbhcbuOb6hi87FXHnYoluCV43OSvfxBzdEmef8dgSB2OJalHbIhqcRYI1ZTwKPIhuxrhJRA4rpcYArwKZwPUi8nM55ccBi6QS3XOlVHOguYisDrZMdVJXe8zVhYgg6OaNtGwXGw+eCphR0vw979suakeraCffbj3GGytOv7zYLSZiQm08cGknmkY42HE8i10ncgKDlrrXibVaB9k0ETYeyODr34/x64EM/ja6G+0bh+HyatjMql6+zvuyT+De/TOu3SvxHkvB2rwnkZc/qqdlHS9iKzY4d6jOHvM9wG0FA38AIvKpUupHdHvzj0CZjqAiUunBQRE5iBGfo8ZQSgVit8aE2RneqWwlMKBNNM0bhQQUdoHyDvUPpq3fn8GiDYeKlDEpmDe1D2F2Cyt3prLteHYRM0pMmI0m4fZSFWphu310qI0u8eHsOJ7D0cx8GoVYGderGY39Ud3qaw8564eXcKV8B4A5ujXOvpOwJQ4KpBtKuWETrGI+vzRXORFJA65RSo0P9oT+gUSziLgKHRsBdAF+FJENwdZlcHYId1jpHF/2BIxrezdnZJcmAaWdnuMmPddDqE0P0b03PZfl246T7ynkvWI28f6NfQFYuO5AoMedne9h/f4MvJr+cpWW42bFzjSaRti5c3g7+reJrnd2cF/WMVy7V+Het5bISx9GWUOwxnfFHN4Ue+IgzI2a1baIBnWMMhWzUmo3MEZENpamlAsjIh9U4pwLgVPAjf7z3AHMRR8ENCulxorIl+VVoJRqB9wHDAC6AStE5MJieRS6F8ktQCywFrhDRH6thKwGQWBSiiinjSinjbalOKRM6teSSf1akuv2kp7jIT3HTY7bG+gti0BGrpvdqTklXAYL8GrCBe3OfPWJs4WWl0H+tmW4d6/Ce2IHAObYRHzZaViimuPocG4EdDeoGcrrMbcGaiIK+ADgzkL79wHPi8h9SqlXgIeAchUz0BW4DFhNKctc+ZmF7uJ3H5CCbo75TinVTUSOnoH8BlXEabPgtFloHlV0LbzxfVswvq8+uHXNG6UPKZQ1y7Iu4cs8pvsWR8aj5WaQ+8s7WGLb4uw/FXubQUXCXxoYlEdteNzHAEcBlFLnAQnodmqAj4BJQdTxHxH53F/Hx+g94gD+yS+z0F3uXvYf+xnYiz4h5q9nfBUGNUJsGbMpY8Lq5kQaX+ZRXLtX4t61Em/qLuwdhhN+0Z36TLyJb2AOb1LbIhrUQyoy1gXv5Bw8x9B74wCjgH0issu/HwJUGO85iJjQg9BnK35YqEwO8B/g0krKa3AWmdi3BbZiA3o2i4mJfeueu1jm4ic5ueBP5P7yLphMOAdMw9lHH25RShlK2aDKVNRjXh2sG5KIBLsY60fAM0qp7sANwMuF0noCO4Kspzw6Ab5S6toKXBdMBT6fD5fLhcvlwm63Bz7dbjcWiwVN058NJpMJr9eLzWYrkbfg0+PxYDabdRc1EcxmMx6P56yUcbvdpeZ1uVzYbDa8Xm+gjKZpWCyWoMqYTCaUUvh8vqDK+Hw+3RPEX8ZqtZaat1/LCPL6xvPJpuOk5XiICbVyTY+m9IwPKbU9CreL1WoN+jyVbcv8E3tRRzbgObyZkKQHQSkkrgu22I7QvA/2qARcLhdmm52czMx61f4mk/4grGr7V/QbV6VdzqQtC8pU9L+syn+5oEzBb1yV/38wVKSYX0B//a9OZqH7PvdF94N+qlBab/TBwTMlCsgWEV+x4ycBp1LKJiIl3peVUtOB6QAtWtS9HlpDYWDrRgxtH1fij3m20XJS8aUsJefgOrST+wBQMe2Q/FOokEZYOo0M/DENDKqTMieYKKU0YICIrDm7IlWOAhtzYa8MpdRDwEwRiSqW92b02Ys2ESl9+N/PuT7BxKB0vCcPoKwOzGFxuA9sIPOrx7A06YQ9cTC2xIGYw4w42wZnRrVOya4J/D7NJUZ1RCT3DKs+CYQrpczFes2NgNyKlLJBw8J7cj/uXatw7V6J7+R+QnqMJbT/9VgTzidq0jzMYfXHTc/g3OCsK2alVCS6+WIMEAeUZsQO1l5dFin+OtoB2wod7+RPMzBARDj12X14j+8AFJamnQkdfDO2NgMBUGaLoZQNaoXyFPMNwK5y0qvK/wHDgH8DO4GacFBdhW7HvgZ4EgIBkq5AN2UYNDBEBF/6Ply7V+E7uZ+IEbNQSmFr1Q97+4uwtRmAOTSmtsU0MADKUcwi8k4NnfNi4E8isqCqFfiV7GX+3WZAhD9QEsBXIpKrlHoaeFgpdZLTE0xMwEtVF92gvuE7dYT87ctw716JL+MQKBPW+C6IJx9ldRirPhvUSWrDxrwfOFMbcmN0t7vCFOy3QfckeRpdET+APqllHXCJiBw7w3Mb1GFEBF/aHkyhsZhCIvAc3Ure/z7GGt8Nx3lXYG89EJOzUW2LaWBQLpUKlF8tJ1TqMuAx4GoR2X9WT14JDK+M+kOBMnbtWolr90q0zCOEDryJkPOvRDz5iDcfU4ihjA3qBnXSK0NEvlJKJQE7lVJ7gYxS8vQ723KdCVpOOplLnyMi6T5jSfizjHjdZHx8J75Th3UzRcJ5OLuPwdZmAADK6kBZ6+9qJgYNk9rwyngOuAs92ltNDf6dVXI2LMR7ZAvZK17H2esaMFvAZEZZHIFRffHkg1JgsqBMZ+p0cu5T2sNORPCm7sS9axWaK4vwYbehLDZsrftjjkzA1noAppCIWpbcwODMKS/s5yOVqUhEHg8y6x+Bh0TkqQpz1gO0nHRc25YBgnvvz7j3nl7IxRzVgqhr9Rnnp/47+/SS8coEJgvWJh2JvOJJPf2rx9Eyj4DZ6lfeFixNOhI26CYAsn98Bc2VjTJZwOxPj2uHo/MIAHJ//QQ0XyANswVLoxZYE7oB4Nq7BmUy+eu2gtmCyRmNOTxOn46dfTxwXkwWlNlSqw+RgoddzvqFhHQZhWv7clx7VqFlHQeTGWvzXohoKGUidMC0WpHRwKCmKK/HfHux/RDA6f+eDYT5v+f6t2AVcy6wPlgB6zo5GxZCQUwlZcbavDuOTkmIz1vkFdrR9TK01v3A50U0L/i8mEKjA+mWmFb4bE7QvIjPC5pHV5J+fFnH0LJT/WU9iOZFfJ6AYs7738eIO6eIbPaOFwcUc9a3T+uKuxCObn8gbPDNoHk5OX96iWsL6TmO0H5T0PIyOfnBn04rbr/yD+k+BkfnEYHebeE0TBYcnS7B1qInvpw08n5dpD8QCuWxte6HJboVWm4G7v3r/MetaN58/+oegmvbUkz2cPI2/wdrsx44e12HrXV/TI7wM2o3A4O6THnucoG5p/7VsZPRw2V+IiL5/tCaVwNPEFyozgJeBKYrpb6tzBqAdZFAb1nzx0oQH57Dmwm/8I4StmZH+2Hl1hXa//py0yMvf6zc9OhpybocAcXu1ZWgn0Zjngs8EAIPhoLJE8pE2IV3nE7zK31rk056utmCvePFxdK9qJBI/bJFDxwjXhe4c9D85xdXlp6en4Vr+/eBsgUPCFN4HJboVvgyDpL9QxlejKKh5aYTPfVdTPaw0vMYGJxjBLsY61rgdRF5s5S06cAMEekV1AmV+jswHn217e8pOfgnInJ/MHXVJMF4ZWSteFXv2WmFgtiYLNg7XUL4kBk1LGH9RUTTlbMyoUxmxOdBy80AzYsvJ5XM/z5a9Dc124ie+IYxsGpwTlCdXhndgMNlpB0COldCrnGAF33x1ktKSReg1hVzMHiPbSuqQAA072lbskGpKGWCQuv2KbMVc7j+gpa76bOSBUQjZ/1C42Fn0GAIVjFvB+5RSi0ttoiqA31G3bYySxZDRNpUTsS6S9S4ubUtwjmH8bAzMAheMd8OfAUcVEp9CxxHn313CfqAYLmrgiilpgDzS4mPXF6ZdkC8iKwItoxB/cd42BkYVLy0FAAi8iPQHngbiAdG+j/fBtr708vjXmCXUuoJ/8olpaKUilFKTVJK/Qf4n/8cBgYGBg2KoCeYiMgR4C9VOYmI9FBKXYfe835IKZWNvsxTKuBCj5PcBmiJHkv5ffQBxUNVOZ+BgYFBfSaoHnMBSqkuSqkpSqkHlVJN/cfaKaUqdCoVkYUicgF6z/s+4Ff0QcBQ9AVa30FfnDVeRO4ylLKBQfC8/PLL9OnTB7vdzrRp04IqM3z48MDaeAZ1i6AUs1IqTCn1IbAZeBPddznBnzwHmB3sCUVkl4i8LiJ/EpGrRGSkiEwQkUdF5Nu6uLpIsDf9jBkzCAsLC2x2u53wcGMihEHNk5CQwF//+lduvPHGoPInJycbCrkCavNhF2yP+QVgEHos5XCKrjryFXpP95wl2Jv+tddeIzs7O7BNmDCBa6655ixJadCQGTt2LKNHjyYmpuJg/6dOneKxxx7j2WefLXJ81apVxMbGcuDAAQA2btxIo0aNSElpmB4xtfmwC1YxjwXuF5HlQHHPin1Aq2qRpo5SmZu+gJycHBYtWsT11+sz+nbt2kV0dDQbNmwA4PDhw8TGxvL999/XhMgGBmXy4IMPcsstt9C0adMixwcNGsSf/vQnrr/+evLy8pgyZQpPPvkknTp1qiVJa5eaetgBPZRS5f6owSrmECCtjLRwSirrBs+iRYuIi4tj6NChALRt25ZnnnmGSZMmkZubyw033MC0adO48MILa1dQgwbFunXrWLlyJbffXjwUjs6jjz7KqVOn6NevHwkJCdx6661nWcL6SWUedsAhESn3NSRYxbwWmFpG2jj0NfYMCvHOO+8wdepUlDpt9bn55ptp3749/fv358iRI/ztb3+rRQkNGhqapvHnP/+ZF198EYuldIcsq9XKtGnT2Lx5M/fee2+R+9egdCr7sANOVFRnsIr5r8BYpdR36GE7BbhMKfUe+oKnQQ/+NQQOHDjADz/8wNSpJZ9lN998M5s3b+b222/HbrfXgnR1g8oMrOzevZs//OEPhIeHExsby1/+UiWvzQZPZmYm69at47rrrqNp06b07dsXgObNm7NihT6P69ChQzz22GPccMMN3HvvvbhcrvKqbPBU5WEXDMFOMPkJfeDPDryMPvj3GJAIJInI2qDO1kB49913GTRoEImJiUWOZ2dnc9ddd3HTTTfx6KOPkp6eXksS1j7BDqy43W4uueQShg8fztGjRzl48CCTJ08+S1LWH7xeL/n5+fh8Pnw+H/n5+SUGoiIjIzl8+DC//vorv/76K1999RUA69evp3///ogI06ZN46abbmLevHnEx8fz8MMP18bl1Buq8rCjqPNE6YhIpTZ0e3MC4Kxs2fq09e7dWwrweDySl5cns2bNksmTJ0teXp54PB4piw4dOsi8efNKHL/xxhvlmmuuERGRm2++OfC9IfPQQw/J9ddfX2b666+/LhdccEGpaTt37pSoqChZv369iIgcOnRIYmJiZPny5TUgad1m9uzZgv4mG9hmz54t+/btk9DQUNm3b1+JMnv27BEgcC/PnTtXzjvvPHG5XCKi/56xsbHy448/ntVrqSsE87/XNE2OHDkS2NasWSOAHDx4UFwul2iaJklJSfKXv/xFNE2TESNGCHBUKtKzFWUQXRm/BbQpI60V8FYw9dSnrbBirsxNv2rVKnE6nZKZmVmkAT/77DNJSEiQtLQ0ERHJysqStm3byvvvv1/ihmhIVKSYb7jhBpk8ebKMGjVKYmJiZNiwYbJp06ZA+htvvCGdOnWSnJwcGTFihNx7771nQWqDhkBNPewADzBEytE/wcZj1oABIrKmlLTewBoROacWsjNWyT47/PWvf+XgwYP83//9X6npI0aMYPny5XzxxRdcfPHFvPjii7z66qukpKRgs9kAuPLKK9mzZw9KKdauXdugbfcGdZ9g4jFXZkp2WRq8G0GMMhoYVIWQkBAuuOACLr30Umw2GzNnziQtLY2tW7cG8hgDqgbnGmUqZqXUnUqp3Uqp3ehK+bOC/ULbYXQzx3/PlsAGDYvzzz+/XJctY0DV4FykvOhyW4BF6COI9wDLgSPF8riBFODDGpHO4JzF6/Xi9XqLeBFYLJYSLkeTJ0/m+eef57vvvuOiiy7in//8J7GxsXTurC+ac+edd9K7d2/efPNNpk+fzowZM/jwQ+N2LMyKHSeYv/YAadluYsJsTOzbgiHt4youaFBrlLcY67fAtwBKqSzgTalHEd+UUtPQ40UX5xYRea26zmPc9FXjySef5LHHTi8w+/777zN79mxuvPFGunTpwpYtW2jZsiUdO3bk/fffZ8aMGRw/fpxevXrxxRdfYLPZ+Pzzz1m8eDG//fYbAC+88AI9evQgOTmZSZMqsz7wucuKHSd4bcUe3F59JffUbDevrdgDYNynZ0BN/++DGvyrjxRSzMPRF34tYLeIHK+ofDCDf8VvegCbxcSMIW2Mm97grOPVNHLdPnLdPnJcXnLdPuYu3UFmfsnAOqE2M+N6NcdsUpgUmJTC5P+uH9O3itMJfA+k+7+blb9sofwmkz+9UN31bXbhmf7vq20xVqVUCW+M4ohIv2DqqgXWikh2TVQ8f+2BIo0D4PZq/PunvaTluAmxmnFYzYTYzIRY/ZvNf8xqwmE1Y6pnN6VBzSAiuH0aOS6/YnV7yfUr15yC/UIKN7eUY65i92J55Lh9vLN6Xw1eUfAoCP6hEPiuMAeh9AuXPX28cnWb/XUXnOfD9aX/7+evPVBtHbJgVzDZQkmvjGhgIHpvdGm1SFPPSMt2l3o8z+Mjec2BoOqwW0w4A8raXEiZm4oo88Bxv1IPsVkCyr0g3Wqu1LoHBtWITxPyPbqyLFCuuQWKs9AxXeH6yPWUPOar4O3VbFKE2sw4bRZC7fpnlNNW5FiozYLTZsZpMxNqt/CP73aQkVcyxHlMqI3nx52PJoJPEzShxHdNE/2YUOi7oGn+dH8eX5Gy/vKFvhccL7XuUs7tK5SulXJuX+Dcp+UoOIdXE3yaVugcJa+rNDmL110VQ0JZ+qAqBKWYRWRaaceVUmHAF9TtIEa7lFIxwC7gBRF5PZhCPp8Pl8uFy+XCbrcHPt1uNxaLBU3TiHZaScstedNHOy08O7oLmTn5aCYzWXluPBrk+Xs6bk3IyffgEUV2vhuPpshxeXD7INflISvfQ57HS75HyPf68PiCu0vMJoXDYjqtsK1m7GZw2q1YTRDqsGJTQliIDQsaYSE2/bjNgt1iwm5RhDlsmMRLRGgIHre7yLW7XC5sNhterxeTyYRSCp/Ph8ViwV1K3sJlfD4fSqlAGavVWmpeu93OD9uP88mm46TleIgJtXJNj6b0bxVZbhm3243Vaq3UeQq3pcenke8Vva3ExKncfP+nC4+myMxz49YgO99DnkfI9fgCPdc8j488T8W9VbvFhNNqwmm3EGJRhNutxDnNhIWEYTcJ4SF2bCYhwmnHbhLCHFb9IWw1Ee6wgeYt8ze22+14PB7MZnNgkoLZbGZc9zjeXXsEd6F7yGZWjDkvFrN4Ea8Xm8kECjTRsNj8bekouy2Lt39NtMuZtGVBGa/Xi81mC6oMgMlkCpTJz8/HarOTl5+PxWoj3+XCarWR53Lz2JJdnMwtaR6KdlpK1RnF2yUYgl7zrzREJFsp9Tx6/Iw3z6SuGuAI8DCwBjADE4DXlFJOEflHaQWUUtOB6QAtWrSo8ARX92jC//1yqMRNP/b8xjisZlSIBbvdTkyIucQfxuPxlHvTFG5Mj0/Do0FWngsfZjJz89Ewk5nnwoeJrDwXXjGR4/Lg8gp5Hh/5Hg2XVyPH7SU9z0ue20e+VyPfo5XpkF7kt0C3m4VYTf5evUVX8jYLNosK9ObtFkWo3YpFaYSH2DGjEeH0YBIfkaFg0rxEmC1BBAfQWbk7nXfWHA78pmk5Ht5aj0mpoAAAFJlJREFUfRBNE4Z2KP01UUS/5ky3+BWnRq5HIyffg0uDrFwXLk2RlefG5Veu+V4hx+X156344acUOP1vK6F2/W2lcZhNf9uxKMJDbLpSDbFjM2lEOB1Y8REZGoLNpBHqsGFWVKn99TImPJ7Km70Gtm6E1Wrlw/WHSMv1EuO0cG3vZvRpFlrpuhoSym/usJpN2K1mlGbGbrdgVRrX9YznrdUHSz7szm9cfec/08E/pdQk4F8i0qh6RKo5lFILgSQgTkTK7eIEO/OvvnlliAgur6b38vy9vXx/jy/P4yPffyy30PcCRV/wvXC5YHvzFpOuzB1F7O2mYiYaM4t/P0qOu2R4b4fVRP820Xov1VXIvur/rOg2tppV4DU/1F7odb/YsVCbBaf9dFqBmcBhNdW7QSqDmuNM/vfBDP4FOyX7slIO24DOwN3AShEZE5RUtYhS6hp0n+u2IrK7vLzGlOzg8GoaeW7Nr9xPK+3TCt9HnruoUg8cL/xQ8B8v726MDbPptlS/Ui1saw0tpnCLHzPs7wZ1hWrzygC+RB/8K95l8ACfA7dVXrxa5dz0EawFLCbT/7d35nFyVVUe//6ql3QgKwYhCAoyIiguiESjBBSFQXRQQY2AHz6RcUFFGZyBQdwQxWFVARXFcZlRg8ENEYUYgkEcASXgRjb8CEY0BKHJQpNe68wf91b3q9fV1a9Tr7uqus/383mfqnveXU696j731rnLYWZHgZkdNXnFgDAx896l9/JY1/BJlHkz2rn65BfV3IbjNANZ/5v2qyDrBh6x5loIfSLwKCFOodNgFCROWbBPxTWiJx82us/fcSYLWVdlNJ0hk/R9wsTf7wmTf4vj9YHR/MtO/Sj56ZrJb98MFLs62bbyMma9+mwKu8yttzrOKGT+/SmpHVgCLADmE1Y93AX8j5nlt4AvP9YDpwH7EFwwa4BTzeybddXKGZVFz9rdDXHOdN2zjP5Na+havYyZi06vtzqTgvHs7LLu/DsIuJkQuWQ18AjhuM9TgY9KOtbM1uSqWY2Y2XnAefXWw3EmEjPD+nZgO7ZS3LGF4o4t9G/9Oz1rVwBGz9rlyAy1Tw9rAFUIF0IqRFlCrihHUIivSbmG0lCSC9RSXtdg/ek2EnKG5ErpUKpfKR2G8pfrMExeqf4aGc/OLuuI+RpgK+HU/Y0loaSnE478/BJwRK6aOY4DgBUHsJ7tFHdspfjkFqw7vBYHje9WbMdQmoEqP2CtSPe6FdDSAsUiYGAGU867V945DO8gChU6iSHDb2bYE+HInZ71K9n10MW5jpqzGuYXAycljTKAmW2U9DFgaW4aOc4UwPp7Bw1pcnRbno73u7dXNpyFFgods9Eucyh0zKZt7t5D6emzKUyfA4htyy+Egb6ycruddM0wQ2IlA23FaKwNKFaWWxHDonFPyQfzlRv+MnnMbzYQ2xlBHnUYXkei/mIRS+kQ8g7XoUyezs8I8pQOmNG3eT2GBvXOe9Sc1TA/CHSMcK8D2DjCPceZEpgZ1ts13LAmR7jdQ2nrfbJiPWrrQNODYW2ZtSdtexyIopEtRHnpvqbNGPUn+fbbr2bY7psRDMmgC4LyKHG+raacYlcnnde+m8FVt8X+3EfNWQ3zucDlkh4ws7tKQkkvBS4Azs5FG8dpIKw4EIxsynUwbEQb31Mcfn4CCHXMGhzBtu7+T4MGtrDLHNQRXgvTZ1PomIPa8g2N1b95/XC9iv30b16XaztTia57lg3/BZPzqHlEwyzpN5RvxJgF/ErSI4TJv6fG6zHCJNv1uWjUhPhSpObB+roTvtm0G6HcV2vd2ytXUmiNxnROeH3KvoOGt3x0Owd1zESF+sUpnvumz9Wt7cnKRHR21UbM91FumO/LrdVJRtdvvkX/pjU8cec32PUlpyZmn8OlQnk6r1nhyUzWzs6siHU/QbF7S3ATlI1myw1tccdW6O+uWI/adx10E7TM2Zu2+QenDO3QCFftu/j3N4WZiM6uWmipJePe+iSg2NVJz4ZVgNF7/yp671+VreAoxlsqhOVJybQKUGipIEulo2x4B9GSut9SrkfFMlXqqKBnZd1bsusZ8zy5OixF2n7b55n2zJdVcSNsrTwxpkIwqtFV0DZrz7JJsfQIVy1tOf5VOE5t1H7AwRSn655llCZnUYHWPQ9i2v6LErPYRaw4kEoXy9NWDLPbZbKBMpmV7hVT6SizwXZ6B2VFK47cbnGgvI4KejXCEqq+jXfTtzEeJtXaPugiaJkxL/prZ6cmxUouhBlx/a3jNB/VfMyXAFea2UPxfVXM7JxcNWsCil2d9Ky/FYrxmEor0v/I/ZPG11y+TCpbpxKWOaVlFdJlnUyi4yoW2bH2Z/Rv+mNIq4X2/Q9n5hHvQW3T6/1IHGdCqDZifjPwbeAh4C1Q9UQ2A6acYZ6I2dl6Umn51Hh7VotdnWxfdeXQc7UBeh+4A1v4djfMzpShmo95v8T7fSdEmybDlyLlz2Tv7BwnC6P6mCV1EOL6fdrMVo27Rk2EL0XKH+/sHCeDYTazbkmHkd4O5DjjgHd2jgNZp61vAN4wnoo4juM4gazL5ZYDl0qaD/wU2ExqMtDMfpqzbo7jOFOSrIb5W/H1hHilMdzV4TiOkwu1xPxzHMdxxoGshtmATWbWl74hqZUQ2cRxHMfJgayTfw8Ah4xw7wXxvuM4jpMDWQ1ztQ1fHUBPDro4juM4VD8r4/nACxOi4yQdmMrWQdiuvWEcdHMcx5mSVPMxvxH4eHxvwMdGyPcA8O48lXIcx5nKVHNlfBqYSYhcIuComE5e08xsfzO7ZbwVdRzHmSpUO8SoDyitwvCDbR3HcSaITAZX0iJJr0+k50laKum3ki6X5OEfHMdxciLrSPhS4OBE+grgVcCdwBLgE/mq5TiOM3XJapgPAFYDSNqFMDF4ppmdTjggf/H4qFcbkp4jaaWkJyX9XdIFknzruOM4DU3WnX/tQCm88MtjuZ/E9AZgfs561YykucAtwBrg9cD+wOWEzugjdVTNcRynKlkN8zrgWGAVcApwh5ltj/f2AjrzV61mTgemAyeY2TZghaRZwPmSLokyx3GchiOrK+MC4CxJ/wBOBi5K3DsWuDdvxXLgNcDylAH+DsFYH1kflRzHcUYn04jZzG6QdBDhvIw/mFlyp98dwO/HQ7kaORC4NSkws42Snoz3flyt8MDAAD09PfT09DBt2rTB197eXlpbWykWQ1y6QqFAf38/7e3tw/KWXvv6+mhpacHMMDNaWlro6+ubkDK9vb0V8/b09NDe3k5/f/9gmWKxSGtra6YyhUIBSQwMDGQqMzAwgKTBMm1tbSN+jt7eXtra2iakzFi/y1KZ0jOeDN9/oRDGZzv7/Tfad1kqk/W7nOjvPwtZXRmY2Z+BP1eQX5O1jglmLrClgvzxeG8Ykt4FvCsmn+jo6Fg/hvbmAY+OSUNnNPyZ5os/z/zZmWf6jNEyVDsr4zjgl2a2Lb6vSoNGMKnUPWkEeamT2amORtLdZvbinSnrVMafab7488yf8Xqm1UbMNwIvBX4d3xsjnzLXiBFMHgfmVJDPpvJI2nEcpyGoZpj3AzYl3jcb6wi+5EEk7QPsGu85juM0JNXOyvhLpfdNxE3A2ZJmJpb2LQZ2ALeNQ3uN6mtvZvyZ5os/z/wZl2eq0WYJJQk4muDW2COKNxNWY9xiWacZJ5i4wWQN8EfgYuCZwGeAz5mZbzBxHKdhqWqYJR0CLCPsmhsgzD4KeAphtL0BeKuZ/Xb8VR07kp4DfB5YSPAr/zdwvpkN1FUxx3GcKoxomCXtAfyB4Gc+B/i5mfXGe9MI5zNfTBhFP8/MHpkQjR3HcSY51Xb+vZ/gj11kZstLRhnAzHrM7CbgiJjnjPFVszGR9GZJN0j6m6QnJK2WdFK99ZosSHpafK4maUa99WlWJLVKOlfS/ZJ6JD0k6bP11qtZkfRWSffEv82/SfpfSXvl2UY1w3wM8MVqZ0qY2RbgasK27KnIB4EngLOA44GfA0slvb+uWk0eLiU8X6c2vg58ALiM8H99LmFA5YwRSccD1wK/IhyO9p+EAeqNknILKFLNldEJLDazFaMo+mrgOjPbLS+lmgVJ88zs0ZRsKbDQzJpxiWHDIGkR8CNCiLNLgZlm5kZ6jEg6lnD8wAvMbE299Wl2JH0HeJaZHZqQHU/4W32Oma3No51qFn42sDVDHdsJcQGnHGmjHLkXeOpE6zKZiGdmX0U4PMu3ENfGacCtbpRzo43hdrG0YW2kDXhjppphHnHr8gh5ncDLCMv0nJ3ndKAD+EK9FZkEvATYIOnzkrbFoBE/yNsnOoX4GrBI0qmSZkk6APgUYXFEbv/31VwZRUJP0D9KHa3AbDNrtC3ZE46kVwErgNPM7Bt1VqcpkfQU4H7gbWb2U0lLCD5Sd2XsBJJ6gF7gdwS30EzgEuBh4KWNug+hkZF0CvBVYFoU/Qp4bZxzy4VqW7I9jt8YkLQvsBT4kRvlmrgQuKtBD8VqRhSv15vZYwCSNhF2vx4FrKyjbk2HpFcCXyLEPb2JsFz4fOCHkl6d1x6JUXf+OaMjaTfg/wgrCF5hZl11VqkpkfRcgo/+CIbOMzmZ4NLYG+g0M19NMAYkbQb+bGYLE7ICYVXGf5jZVXVTrgmRdA+w1sxOScieTfh7PdHMfpBHO7kt75iqxOC0NxLiIr7WjXJNPIswuXIH4XTAxxnyMz9EmBB0xsZIqwQEFCdSkUnCgUDZTmczW0/o6PbPq5HMB+U7w5HUCnyXYFBe7rsfa+aXwCtTsmMJa0WPo0KgBmdUbgQ+kVraeQShA/xd/dRqWv4CvCgpiNGdpgMP5tWIuzJqQNI1wDuBMwnnVie518x6Jl6ryYVP/tVGDED8R+BvDE3+XQysM7Oj66lbMyLpTOCz8Sr5mD9G+MV8cF6/mH3EXBvHxNcrKtzbjxx7UMfZGWIEoqOAKwnBiHsJmyHOqqtizcuVhGf4HsKyzi2EX3ofytON6SNmx3GcBsMn/xzHcRoMN8yO4zgNhhtmx3GcBsMNs+M4ToPhhtlxHKfBcMPsOI7TYLhhdmpC0vkx9NPyCve+J2nVBOryiqjLwRPV5liQdJCk2yV1RT33HSHfg/H+SSn5jChfkoMuudXl5I8bZicvjpF0WL2VaHAuBeYQwpAtJAQ6rsZ5kvys8ymIG2YnDzqB3wMfrrci44mkjhqrOBBYYWYrzezOUbbsrwIOJsSVc6YYbpidPDDCOQzHS3reSJmi22NYqKj4k/qMRPpBSZfFyM6bJG2VdLkCx0m6T9J2SddLmluhqb0k3RhdBhslnV6hzcMl3RYjejwm6SuSZibuL4l6LZC0StIO4Owqn+2FklbG+h6X9G1Je8R7+0oywuljZ8V6V41UV2Q1cDMZOjtJZ2goAvafJA3bbi3pREkbJO2Q9AtCJ1GprnfE59sj6S+Szkndf66kmyV1xue7VtL7RtPRGRtumJ28+C6wgfxGzW8FFgBvJ0Tc+CDwGeCTwEcJ5xQcCfxXhbJfJYzgTyAcNHO1pNeVbkp6OeGA+IeBNwH/Rji97usV6rqWcELbcfF1GJJ2J4xwdyGcH/3+qNsKSe0El8XC2N7S+P69GZ7Bp4AXKwRUrYikdxKOQ70B+BfC93C5pHMTeV4ELCOcJndCzHtdhbrOJkS9vx54XXz/yWSnGcsOAG8juGSuIhyM5OSJmfnl105fhOgNj8b3Swj/tAfE9PeAVZXypuow4IxE+kHgT0BLQvZrQpiz/RKyS4DNifQrYl3XpOpfAdyZSN9OiNGWzHNULHtw4rMYcGaGZ3AR4TCbWQnZglj+pNTnuixDfYP5CAb/9vh+RqxzSUwXCKfGfT1V/ouEgKEdMX0dIQ6lEnk+nKprFiHQw8dTdV1A6FBagHmxzPPq/Xc32S8fMTt58i1gI/ChHOpaZeVhev4EPGhmD6Rku8dRaZIfptI/AA6V1BIDGywErpPUWroIJ4T1AYemyv4kg64LgJ+Z2baSwMx+TTCwh2coX41PAYdLOrLCvb2BvQij5CTLCIa25FZaANxg0dJG0pE2FgK7At9NPZdbCUdb7k2YS/gr8CVJiyV5NPhxwg2zkxtm1k8Yxb5N0jNqrC4d2LJ3BJkIZ+EmSQcseIRwxO08YC5h9PdFgiEuXT2Ew+P3SZXdnEHX+SPk2wzslqH8iJjZLcBdVHYRzU+0k26XRNt7UvmZJJkXX++j/Ln8PMr3MbMi4ajbhwnRoh+Oy/8OyfZpnKz4ecxO3nwN+Agh6kiablJGdITJu1pJj+SeSnCDPAp0EH6Onw9UCvj691Q6y7m4myq0CWGkuTpD+dG4kODbXVChXSq0vUd87YyvD1fIk06X8r6Oyp3MegAzWwecKKkNWEQ4dP8nkvaOhtvJAR8xO7liYQnYZcBpDI3oSjwEzJT0tITsGPLnjRXSq81swMJh5ncCzzazuytcacOchbuAf06t6jgM2JfgIqkJM/sxYeLuI6lbDxE6kjen5G8BtgF/iOnfEFbMJNdEn5Aqcwchbt1eIzyX7Smd+szsVsKE7HzC+mwnJ3zE7IwHXwbOA14G3JaQ30z45/+apMsJUV6GLWXLgddIujC2fQJwNOXrgc8BVkoqEiYotwNPB14LfNjMNoyxvc8QIlosl3QxYZLuIoJh/H4tHyTBpwm+40HMrCjpfODLkh4jTHIeGXU5z8y6Y9aLCZ3HdZK+Slgf/a+purbEuq6IbqhfEAZuBwCvNLM3Sno+odNdRoi/OJfwy+h3ZtaJkxs+YnZyx8yeJMRES8sfBU4kTCRdT1hydfI4qPAOQsDM0rKv95nZDQk9fkkISLo78E3gxwRj/Vey+ZTLMLN/EILIdhOW132BsPLjaDPrremTDPE9YF2Ftr8CfIDwq+BG4CTg383sokSeuwnLDw8hPJM3AIsr1HUJ8C7gNYTwU9cCp8TPAsElspng776J4KdfS1g25+SIh5ZyHMdpMHzE7DiO02C4YXYcx2kw3DA7juM0GG6YHcdxGgw3zI7jOA2GG2bHcZwGww2z4zhOg+GG2XEcp8H4f8sFu3exQbcMAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 360x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax, ax2 = plot_latency(x, data, ys=y_agg_dist_latency, \n",
    "                            xlabel=\"Number of Nodes\",\n",
    "                            plot_speedup=True, speedup_yspace=1, speedup_xspace=-0.25,\n",
    "                            line_colors=line_colors, ylim=1.3, unit=\"ms\")\n",
    "ax.legend([\"Cornus avg\", \"Cornus 99%\", \"2PC avg\", \"2PC 99%\"], loc='upper right', \n",
    "          ncol=2, prop={'size': 14}, labelspacing=0.1, columnspacing=1, handletextpad=0.1, frameon=False,\n",
    "          bbox_to_anchor=(1,1.07))\n",
    "ax.set_ylabel(\"Distributed Txn Latency\\n(ms)\")\n",
    "plt.savefig(paper_path+exp+\"_latency_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xcate = data[x].unique()\n",
    "zipper = zip(xcate, [y_multi_part_latency]*len(xcate))\n",
    "fig, ax = plot_breakdown(x, zipper, xcate, bar_colors, grad_colors,\n",
    "                         how=None, agg_multi_latency=agg_multi_latency)\n",
    "ax.set_xlabel(\"Number of Nodes\")\n",
    "labels = [\"execution\", \"prepare\", \"commit\", \"abort\"]\n",
    "ax.legend(get_pattern_patches(labels, ALL_PATTERNS), labels,prop={'size': 14}, \n",
    "          loc='upper left', ncol=2, labelspacing=0.1, \n",
    "          columnspacing=1, handletextpad=0.5, frameon=False)\n",
    "plt.ylim((0,8))\n",
    "plt.savefig(paper_path+exp+\"_breakdown_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 6. Time to Terminate (Failure Case)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "exp = \"%s_failure_num_nodes\" % storage\n",
    "x = \"NUM_NODES\"\n",
    "dfs = [pd.read_csv(\"failure_num_nodes.csv\".format(storage, i)) for i in [\"\"]]\n",
    "df = concat(dfs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# group by x\n",
    "# aggregate terminate_time_co by avg\n",
    "# aggregate num_affected_txn_co by sum\n",
    "# data = df.groupby(x).agg({\n",
    "#     \"25%_term_latency\":\"median\"\n",
    "#     \"average_term_latency\": \"median\",\n",
    "#     \"median_term_latency\": \"median\",\n",
    "#     \"99%_term_latency\": \"median\"\n",
    "# })\n",
    "data = apply_mask(df, [(\"LOG_DEVICE\", \"LOG_DVC_REDIS\")]).sort_values(\"NUM_NODES\")\n",
    "fig, ax = plt.subplots()\n",
    "# ax.bar(data.index.values, \n",
    "#        data[\"average_term_latency_co\"] * scale, \n",
    "#        color=tuple(list(ORANGES[3])[:3]+[1]), edgecolor=\"black\")\n",
    "ax.plot(\"NUM_NODES\", \"99%_term_latency\", data=data, color=line_colors[C_1PC], marker=\"^\", linestyle=\"--\")\n",
    "ax.plot(\"NUM_NODES\", \"median_term_latency\", data=data, color=line_colors[C_1PC], marker=\"o\", linestyle=\"-\")\n",
    "ax.plot(\"NUM_NODES\", \"min_term_latency\", data=data, color=line_colors[C_1PC], marker=\"v\", linestyle=\"--\")\n",
    "plt.legend([\"99% latency\", \"50% latency\", \"min latency\"], loc=\"upper left\", \n",
    "          ncol=1, prop={'size': 14}, labelspacing=0.1, columnspacing=1, handletextpad=0.1, frameon=False,\n",
    "          bbox_to_anchor=(0,1.07))\n",
    "fig.set_size_inches(4, 2.8)\n",
    "plt.ylim((0, 6))\n",
    "plt.xlabel(\"Number of Nodes\")\n",
    "plt.ylabel(\"Latency of Termination \\n(%s)\"%unit)\n",
    "plt.savefig(paper_path+exp+\".pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>NUM_NODES</th>\n",
       "      <th>NODE_ID</th>\n",
       "      <th>LOG_DEVICE</th>\n",
       "      <th>min_term_latency</th>\n",
       "      <th>25%_term_latency</th>\n",
       "      <th>median_term_latency</th>\n",
       "      <th>75%_term_latency</th>\n",
       "      <th>99%_term_latency</th>\n",
       "      <th>max_term_latency</th>\n",
       "      <th>average_term_latency</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>LOG_DVC_REDIS</td>\n",
       "      <td>1.00</td>\n",
       "      <td>1.31</td>\n",
       "      <td>1.50</td>\n",
       "      <td>1.65</td>\n",
       "      <td>1.95</td>\n",
       "      <td>4.39</td>\n",
       "      <td>1.50</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>4</td>\n",
       "      <td>1</td>\n",
       "      <td>LOG_DVC_REDIS</td>\n",
       "      <td>0.91</td>\n",
       "      <td>1.08</td>\n",
       "      <td>1.19</td>\n",
       "      <td>1.37</td>\n",
       "      <td>1.82</td>\n",
       "      <td>6.40</td>\n",
       "      <td>2.57</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>6</td>\n",
       "      <td>0</td>\n",
       "      <td>LOG_DVC_REDIS</td>\n",
       "      <td>2.09</td>\n",
       "      <td>2.47</td>\n",
       "      <td>2.57</td>\n",
       "      <td>2.73</td>\n",
       "      <td>3.58</td>\n",
       "      <td>16.14</td>\n",
       "      <td>2.92</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>8</td>\n",
       "      <td>0</td>\n",
       "      <td>LOG_DVC_REDIS</td>\n",
       "      <td>2.19</td>\n",
       "      <td>2.60</td>\n",
       "      <td>2.74</td>\n",
       "      <td>2.91</td>\n",
       "      <td>3.59</td>\n",
       "      <td>13.76</td>\n",
       "      <td>2.79</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   NUM_NODES  NODE_ID     LOG_DEVICE  min_term_latency  25%_term_latency  \\\n",
       "0          2        0  LOG_DVC_REDIS              1.00              1.31   \n",
       "1          4        1  LOG_DVC_REDIS              0.91              1.08   \n",
       "2          6        0  LOG_DVC_REDIS              2.09              2.47   \n",
       "3          8        0  LOG_DVC_REDIS              2.19              2.60   \n",
       "\n",
       "   median_term_latency  75%_term_latency  99%_term_latency  max_term_latency  \\\n",
       "0                 1.50              1.65              1.95              4.39   \n",
       "1                 1.19              1.37              1.82              6.40   \n",
       "2                 2.57              2.73              3.58             16.14   \n",
       "3                 2.74              2.91              3.59             13.76   \n",
       "\n",
       "   average_term_latency  \n",
       "0                  1.50  \n",
       "1                  2.57  \n",
       "2                  2.92  \n",
       "3                  2.79  "
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> analysis/plot_redis_elr-Copy1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from stylelib import *\n",
    "from process_helper import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = \"/Users/scarlet/Desktop/\"\n",
    "paper_path = \"revision/\"\n",
    "storage = \"redis\"\n",
    "selectby = \"median\"\n",
    "unit = \"ms\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 0. Select Color Scheme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 288x144 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "_, grad_colors = display_colors()\n",
    "_, bar_colors = select_color_idx(2)\n",
    "_, line_colors = select_color_idx(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'ORANGE'"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_1PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'BLUE'"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_2PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 18})\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['hatch.linewidth'] = 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([2])"
      ]
     },
     "execution_count": 75,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df[\"NUM_NODES\"].unique()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 1. ELR - Contention"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [],
   "source": [
    "def process_throughput(x, df):\n",
    "    if not isinstance(x, str):\n",
    "        agg_throughput = df.groupby(['COMMIT_ALG', 'i'] + x, as_index=False)['Throughput'].max()\n",
    "    else:\n",
    "        # sum up throughput for each trial\n",
    "        agg_throughput = df.groupby(['COMMIT_ALG', 'i', x], as_index=False)['Throughput'].max()\n",
    "    # sum up throughput by number of nodes\n",
    "    agg_throughput[\"Throughput\"] = agg_throughput[\"Throughput\"] * 2\n",
    "    return agg_throughput\n",
    "\n",
    "def process_latency(x, df, latency_type=\"dist_latency\", select=None):\n",
    "    # require agg_throughput to indicate trial id as trials are selected by max throughput\n",
    "    # process the latency\n",
    "    latency = []\n",
    "\n",
    "    if select is not None:\n",
    "        if not isinstance(x, str):\n",
    "            select = select.set_index([\"COMMIT_ALG\"] + x)\n",
    "        else:\n",
    "            select = select.set_index([\"COMMIT_ALG\", x])\n",
    "            \n",
    "    if isinstance(x, str):\n",
    "        for (alg, i, v), group in df.groupby(['COMMIT_ALG', 'i', x]):\n",
    "            if select is not None:\n",
    "                if select.loc[(alg, v), \"i\"] != i:\n",
    "                    continue\n",
    "            # calculate weighted sum for each column/attribute\n",
    "            weight = WEIGHT[latency_type]\n",
    "            record = {\"COMMIT_ALG\": alg, \"i\": i, x: v}\n",
    "            for y in TYPE[latency_type]:\n",
    "                if group[weight].sum() == 0:\n",
    "                    print(\"[WARNING]: zero weight %s\" % weight)\n",
    "                    agg = np.nan\n",
    "                    break\n",
    "                agg = (group[y] * group[weight]).sum() / group[weight].sum()\n",
    "                record[PREFIX+y] = agg\n",
    "            if np.isnan(agg):\n",
    "                continue\n",
    "            latency.append(record)\n",
    "    else:\n",
    "        for tags, group in df.groupby(['COMMIT_ALG', 'i'] + x):\n",
    "            alg = tags[0]\n",
    "            i = tags[1]\n",
    "            v = tags[2:]\n",
    "            if select is not None:\n",
    "                if select.loc[tuple([alg]+list(v)), \"i\"] != i:\n",
    "                    continue\n",
    "            # calculate weighted sum for each column/attribute\n",
    "            weight = WEIGHT[latency_type]\n",
    "            record = {\"COMMIT_ALG\": alg, \"i\": i}\n",
    "            for kid, key in enumerate(x):\n",
    "                record[key] = v[kid]\n",
    "            for y in TYPE[latency_type]:\n",
    "                if group[weight].sum() == 0:\n",
    "                    print(\"[WARNING]: zero weight %s\" % weight)\n",
    "                    agg = np.nan\n",
    "                    break\n",
    "                agg = (group[y] * group[weight]).sum() / group[weight].sum()\n",
    "                record[PREFIX+y] = agg\n",
    "            if np.isnan(agg):\n",
    "                continue\n",
    "            latency.append(record)\n",
    "    latency = pd.DataFrame(data=latency)\n",
    "    return latency\n",
    "\n",
    "\n",
    "def aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=\"minmax\"):\n",
    "    # drop invalid data\n",
    "    data = df.dropna(subset=y_agg_latency+[\"Throughput\"], axis=0)\n",
    "    data = data[data['Throughput'] != 0]\n",
    "    throughput = process_throughput(x, data)\n",
    "    latency = process_latency(x, data, latency_type=latency_type)\n",
    "    if isinstance(x, str):\n",
    "        select_cols = ['COMMIT_ALG', 'i', x]\n",
    "        select_cols_noid = ['COMMIT_ALG', x]\n",
    "    else:\n",
    "        select_cols = ['COMMIT_ALG', 'i'] + x\n",
    "        select_cols_noid = ['COMMIT_ALG'] + x\n",
    "        \n",
    "    if agg != \"throughput\":\n",
    "        if how == \"minmax\":\n",
    "            idx_max = latency.groupby(select_cols_noid)[PREFIX+TYPE[latency_type][0]].idxmin().values\n",
    "            print(\"selected trial with min {}\".format(PREFIX+TYPE[latency_type][0]))\n",
    "        elif how == \"median\":\n",
    "            agg_col = PREFIX+TYPE[latency_type][0]\n",
    "            idx_max = []\n",
    "            for name, group in latency.groupby(select_cols_noid):\n",
    "                n = int(group.shape[0] / 2) - 1\n",
    "                idx_max.append(group.sort_values(agg_col).index.values[n])\n",
    "            print(\"selected trial with median {}\".format(PREFIX+TYPE[latency_type][0]))\n",
    "        agg_latency = latency.loc[idx_max]\n",
    "        agg_throughput = throughput.loc[select(throughput, agg_latency, select_cols)]\n",
    "    else:\n",
    "        # select the trials with highest throughput\n",
    "        idx_max = agg_throughput.groupby(select_cols_noid)['Throughput'].idxmax().values\n",
    "        agg_throughput = agg_throughput.loc[idx_max]\n",
    "        print(\"selected trial with max throughput\")\n",
    "        agg_latency = latency.loc[select(latency, agg_throughput, select_cols)]\n",
    "    return agg_throughput, agg_latency"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 1.1 YCSB - Zipfian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with min AGG_average_dist_latency\n"
     ]
    }
   ],
   "source": [
    "exp = \"%s_zipf_elr_redis\"%storage\n",
    "x = \"ZIPF_THETA\"\n",
    "opt = \"EARLY_LOCK_RELEASE\"\n",
    "opt_label = \"ELR\"\n",
    "df = pd.read_csv(path+\"ycsb_zipf_elr_new{}.csv\".format(storage))\n",
    "df = apply_mask(df, [(\"ZIPF_THETA\", [\"ne\", 0.3])])\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate([x, opt], df, latency_type=\"dist_latency\", agg=\"latency\", how=\"minmax\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "ZIPF_THETA  COMMIT_ALG  EARLY_LOCK_RELEASE\n",
       "0.00        ONE_PC      False                 0.006116\n",
       "                        True                  0.006547\n",
       "            TWO_PC      False                 0.011194\n",
       "                        True                  0.009543\n",
       "0.50        ONE_PC      False                 0.007196\n",
       "                        True                  0.006657\n",
       "            TWO_PC      False                 0.011083\n",
       "                        True                  0.009645\n",
       "0.90        ONE_PC      False                 0.057605\n",
       "                        True                  0.021130\n",
       "            TWO_PC      False                 0.066112\n",
       "                        True                  0.023083\n",
       "0.99        ONE_PC      False                 0.131298\n",
       "                        True                  0.033739\n",
       "            TWO_PC      False                 0.169553\n",
       "                        True                  0.033761\n",
       "Name: AGG_average_dist_latency, dtype: float64"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "agg_latency.groupby([\"ZIPF_THETA\", \"COMMIT_ALG\", \"EARLY_LOCK_RELEASE\"])[\"AGG_average_dist_latency\"].sum()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "agg_latency[\"COMMIT_ALG\"] = [\"{}-{}\".format(alg, colocate) for alg, colocate in zip(agg_latency[\"COMMIT_ALG\"], agg_latency[\"EARLY_LOCK_RELEASE\"])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x216 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "color_names = [C_1PC, \"YELLOW\", C_2PC, \"PURPLE\"]\n",
    "color_patches = [bar_colors[c] for c in color_names]\n",
    "color = [grad_colors[c+\"S\"] for c in color_names]\n",
    "lcolor = [line_colors[C_1PC],line_colors[C_2PC]]\n",
    "pattern = ALL_PATTERNS\n",
    "scale = 1\n",
    "if unit == \"ms\":\n",
    "    scale = 1000\n",
    "elif unit == \"us\":\n",
    "    scale = 1000000\n",
    "linestyle = [\"-\", \"--\"] # avg, tail\n",
    "\n",
    "prefix=\"AGG_\"\n",
    "algcol = \"COMMIT_ALG\"\n",
    "labels = [\"Cornus\", \"Cornus-ELR\", \"2PC\", \"2PC-ELR\"]\n",
    "algs = [\"ONE_PC-False\", \"ONE_PC-True\", \"TWO_PC-False\", \"TWO_PC-True\"]\n",
    "\n",
    "width = 0.9 / len(algs)\n",
    "offset = np.arange(-0.45+0.5*width, 0.5, width)\n",
    "\n",
    "fig, (ax, ax2) = plt.subplots(1, 2)\n",
    "x = \"ZIPF_THETA\"\n",
    "xvalues1 = [0, 0.5]\n",
    "for xid, xv in enumerate(xvalues1):\n",
    "    data = apply_mask(agg_latency, [(x, xv)])\n",
    "    for idx, alg in enumerate(algs):\n",
    "        plot_data = apply_mask(data, [(algcol, alg)])\n",
    "        for yid, y in enumerate([\"average_dist_latency\"]):\n",
    "            v = plot_data[PREFIX + y].values * scale\n",
    "            p = ax.bar(xid + offset[idx], v, bottom=0, width=width, \n",
    "                       color=color[idx][2], hatch=pattern[idx], edgecolor='black')\n",
    "xvalues2 = [0.9, 0.99]\n",
    "for xid, xv in enumerate(xvalues2):\n",
    "    data = apply_mask(agg_latency, [(x, xv)])\n",
    "    for idx, alg in enumerate(algs):\n",
    "        plot_data = apply_mask(data, [(algcol, alg)])\n",
    "        for yid, y in enumerate([\"average_dist_latency\"]):\n",
    "            v = plot_data[PREFIX + y].values * scale\n",
    "            p = ax2.bar(xid + offset[idx], v, bottom=0, width=width, \n",
    "                       color=color[idx][2], hatch=pattern[idx], edgecolor='black')\n",
    "ax.set_xticklabels([\"\"] + xvalues1)\n",
    "ax2.set_xticklabels([\"\"] + xvalues2)\n",
    "ax.set_xlabel(\"Zipfian Theta\")\n",
    "ax2.set_xlabel(\"Zipfian Theta\")\n",
    "ax.legend(labels, loc=\"upper left\", bbox_to_anchor=((-0.6,1.25)), ncol=4, frameon=False,\n",
    "                     prop={'size': 18}, columnspacing=0.2, handletextpad=0.2)\n",
    "ax.set_ylabel(\"Distributed Txn \\nLatency (%s)\"%unit)\n",
    "fig.set_size_inches(6, 3)\n",
    "plt.subplots_adjust(wspace=0.4)\n",
    "plt.savefig(paper_path+exp+\"({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "agg_throughput[\"COMMIT_ALG\"] = [\"{}-{}\".format(alg, colocate) for alg, colocate in zip(agg_throughput[\"COMMIT_ALG\"], agg_throughput[\"EARLY_LOCK_RELEASE\"])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x216 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "color_names = [C_1PC, \"YELLOW\", C_2PC, \"PURPLE\"]\n",
    "color_patches = [bar_colors[c] for c in color_names]\n",
    "color = [grad_colors[c+\"S\"] for c in color_names]\n",
    "lcolor = [line_colors[C_1PC],line_colors[C_2PC]]\n",
    "pattern = ALL_PATTERNS\n",
    "scale = 1\n",
    "linestyle = [\"-\", \"--\"] # avg, tail\n",
    "\n",
    "prefix=\"AGG_\"\n",
    "algcol = \"COMMIT_ALG\"\n",
    "labels = [\"Cornus\", \"Cornus-ELR\", \"2PC\", \"2PC-ELR\"]\n",
    "algs = [\"ONE_PC-False\", \"ONE_PC-True\", \"TWO_PC-False\", \"TWO_PC-True\"]\n",
    "\n",
    "width = 0.9 / len(algs)\n",
    "offset = np.arange(-0.45+0.5*width, 0.5, width)\n",
    "\n",
    "fig, (ax, ax2) = plt.subplots(1, 2)\n",
    "x = \"ZIPF_THETA\"\n",
    "xvalues1 = [0, 0.5]\n",
    "for xid, xv in enumerate(xvalues1):\n",
    "    data = apply_mask(agg_throughput, [(x, xv)])\n",
    "    for idx, alg in enumerate(algs):\n",
    "        plot_data = apply_mask(data, [(algcol, alg)])\n",
    "        for yid, y in enumerate([\"Throughput\"]):\n",
    "            v = plot_data[ y].values * scale\n",
    "            p = ax.bar(xid + offset[idx], v, bottom=0, width=width, \n",
    "                       color=color[idx][2], hatch=pattern[idx], edgecolor='black')\n",
    "xvalues2 = [0.9, 0.99]\n",
    "for xid, xv in enumerate(xvalues2):\n",
    "    data = apply_mask(agg_throughput, [(x, xv)])\n",
    "    for idx, alg in enumerate(algs):\n",
    "        plot_data = apply_mask(data, [(algcol, alg)])\n",
    "        for yid, y in enumerate([\"Throughput\"]):\n",
    "            v = plot_data[ y].values * scale\n",
    "            p = ax2.bar(xid + offset[idx], v, bottom=0, width=width, \n",
    "                       color=color[idx][2], hatch=pattern[idx], edgecolor='black')\n",
    "ax.set_xticklabels([\"\"] + xvalues1)\n",
    "ax2.set_xticklabels([\"\"] + xvalues2)\n",
    "ax.set_xlabel(\"Zipfian Theta\")\n",
    "ax2.set_xlabel(\"Zipfian Theta\")\n",
    "ax.legend(labels, loc=\"upper left\", bbox_to_anchor=((-0.6,1.25)), ncol=4, frameon=False,\n",
    "                     prop={'size': 18}, columnspacing=0.2, handletextpad=0.2)\n",
    "ax.set_ylabel(\"Throughput ((txns/s))\")\n",
    "fig.set_size_inches(6, 3)\n",
    "plt.subplots_adjust(wspace=0.4)\n",
    "plt.savefig(paper_path+exp+\"({}_throughput).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "color_names = [C_1PC, \"YELLOW\", C_2PC, \"PURPLE\"]\n",
    "color_patches = [bar_colors[c] for c in color_names]\n",
    "color = [grad_colors[c+\"S\"] for c in color_names]\n",
    "lcolor = [line_colors[C_1PC],line_colors[C_2PC]]\n",
    "pattern = ALL_PATTERNS\n",
    "scale = 1\n",
    "linestyle = [\"-\", \"--\"] # avg, tail\n",
    "\n",
    "prefix=\"AGG_\"\n",
    "algcol = \"COMMIT_ALG\"\n",
    "labels = [\"Cornus\", \"Cornus-ELR\", \"2PC\", \"2PC-ELR\"]\n",
    "algs = [\"ONE_PC-False\", \"ONE_PC-True\", \"TWO_PC-False\", \"TWO_PC-True\"]\n",
    "\n",
    "width = 0.9 / len(algs)\n",
    "offset = np.arange(-0.45+0.5*width, 0.5, width)\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "x = \"ZIPF_THETA\"\n",
    "xvalues1 = [0, 0.5, 0.9, 0.99]\n",
    "for xid, xv in enumerate(xvalues1):\n",
    "    data = apply_mask(agg_throughput, [(x, xv)])\n",
    "    for idx, alg in enumerate(algs):\n",
    "        plot_data = apply_mask(data, [(algcol, alg)])\n",
    "        for yid, y in enumerate([\"Throughput\"]):\n",
    "            v = plot_data[ y].values * scale\n",
    "            p = ax.bar(xid + offset[idx], v, bottom=0, width=width, \n",
    "                       color=color[idx][2], hatch=pattern[idx], edgecolor='black')\n",
    "ax.set_xticklabels([\"\"] + xvalues1)\n",
    "ax.set_xlabel(\"Zipfian Theta\")\n",
    "ax.legend(labels, loc=\"upper left\", bbox_to_anchor=((-0.3,1.3)), ncol=4, frameon=False,\n",
    "                     prop={'size': 18}, columnspacing=0.2, handletextpad=0.2)\n",
    "ax.set_ylabel(\"Throughput ((txns/s))\")\n",
    "fig.set_size_inches(6, 3)\n",
    "plt.subplots_adjust(wspace=0.4)\n",
    "plt.savefig(paper_path+exp+\"({}_throughput).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "ZIPF_THETA  COMMIT_ALG\n",
       "0.00        ONE_PC        2048.520\n",
       "            TWO_PC        1939.898\n",
       "0.50        ONE_PC        1859.114\n",
       "            TWO_PC        2003.560\n",
       "0.90        ONE_PC        1413.450\n",
       "            TWO_PC        1290.704\n",
       "0.99        ONE_PC         933.296\n",
       "            TWO_PC         935.778\n",
       "Name: Throughput, dtype: float64"
      ]
     },
     "execution_count": 80,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "agg_throughput.groupby([\"ZIPF_THETA\", \"COMMIT_ALG\"])[\"Throughput\"].max()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> analysis/plot_redis_elr.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = \"/Users/scarlet/Downloads/Sundial-Private/outputs/\"\n",
    "paper_path = \"revision/\"\n",
    "storage = \"redis\"\n",
    "selectby = \"median\"\n",
    "unit = \"ms\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from stylelib import *\n",
    "from process_helper import *"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 0. Select Color Scheme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 288x144 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "_, grad_colors = display_colors()\n",
    "_, bar_colors = select_color_idx(2)\n",
    "_, line_colors = select_color_idx(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'ORANGE'"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_1PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'BLUE'"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_2PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 18})\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['hatch.linewidth'] = 0.5"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 1. ELR - Contention"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def process_throughput(x, df):\n",
    "    if not isinstance(x, str):\n",
    "        agg_throughput = df.groupby(['COMMIT_ALG', 'i'] + x, as_index=False)['Throughput'].sum()\n",
    "    else:\n",
    "        # sum up throughput for each trial\n",
    "        agg_throughput = df.groupby(['COMMIT_ALG', 'i', x], as_index=False)['Throughput'].sum()\n",
    "    return agg_throughput\n",
    "\n",
    "def process_latency(x, df, latency_type=\"dist_latency\", select=None):\n",
    "    # require agg_throughput to indicate trial id as trials are selected by max throughput\n",
    "    # process the latency\n",
    "    latency = []\n",
    "\n",
    "    if select is not None:\n",
    "        if not isinstance(x, str):\n",
    "            select = select.set_index([\"COMMIT_ALG\"] + x)\n",
    "        else:\n",
    "            select = select.set_index([\"COMMIT_ALG\", x])\n",
    "            \n",
    "    if isinstance(x, str):\n",
    "        for (alg, i, v), group in df.groupby(['COMMIT_ALG', 'i', x]):\n",
    "            if select is not None:\n",
    "                if select.loc[(alg, v), \"i\"] != i:\n",
    "                    continue\n",
    "            # calculate weighted sum for each column/attribute\n",
    "            weight = WEIGHT[latency_type]\n",
    "            record = {\"COMMIT_ALG\": alg, \"i\": i, x: v}\n",
    "            for y in TYPE[latency_type]:\n",
    "                if group[weight].sum() == 0:\n",
    "                    print(\"[WARNING]: zero weight %s\" % weight)\n",
    "                    agg = np.nan\n",
    "                    break\n",
    "                agg = (group[y] * group[weight]).sum() / group[weight].sum()\n",
    "                record[PREFIX+y] = agg\n",
    "            if np.isnan(agg):\n",
    "                continue\n",
    "            latency.append(record)\n",
    "    else:\n",
    "        for tags, group in df.groupby(['COMMIT_ALG', 'i'] + x):\n",
    "            alg = tags[0]\n",
    "            i = tags[1]\n",
    "            v = tags[2:]\n",
    "            if select is not None:\n",
    "                if select.loc[tuple([alg]+list(v)), \"i\"] != i:\n",
    "                    continue\n",
    "            # calculate weighted sum for each column/attribute\n",
    "            weight = WEIGHT[latency_type]\n",
    "            record = {\"COMMIT_ALG\": alg, \"i\": i}\n",
    "            for kid, key in enumerate(x):\n",
    "                record[key] = v[kid]\n",
    "            for y in TYPE[latency_type]:\n",
    "                if group[weight].sum() == 0:\n",
    "                    print(\"[WARNING]: zero weight %s\" % weight)\n",
    "                    agg = np.nan\n",
    "                    break\n",
    "                agg = (group[y] * group[weight]).sum() / group[weight].sum()\n",
    "                record[PREFIX+y] = agg\n",
    "            if np.isnan(agg):\n",
    "                continue\n",
    "            latency.append(record)\n",
    "    latency = pd.DataFrame(data=latency)\n",
    "    return latency\n",
    "\n",
    "\n",
    "def aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=\"minmax\"):\n",
    "    # drop invalid data\n",
    "    data = df.dropna(subset=y_agg_latency+[\"Throughput\"], axis=0)\n",
    "    data = data[data['Throughput'] != 0]\n",
    "    throughput = process_throughput(x, data)\n",
    "    latency = process_latency(x, data, latency_type=latency_type)\n",
    "    if isinstance(x, str):\n",
    "        select_cols = ['COMMIT_ALG', 'i', x]\n",
    "        select_cols_noid = ['COMMIT_ALG', x]\n",
    "    else:\n",
    "        select_cols = ['COMMIT_ALG', 'i'] + x\n",
    "        select_cols_noid = ['COMMIT_ALG'] + x\n",
    "        \n",
    "    if agg != \"throughput\":\n",
    "        if how == \"minmax\":\n",
    "            idx_max = latency.groupby(select_cols_noid)[PREFIX+TYPE[latency_type][0]].idxmin().values\n",
    "            print(\"selected trial with min {}\".format(PREFIX+TYPE[latency_type][0]))\n",
    "        elif how == \"median\":\n",
    "            agg_col = PREFIX+TYPE[latency_type][0]\n",
    "            idx_max = []\n",
    "            for name, group in latency.groupby(select_cols_noid):\n",
    "                n = int(group.shape[0] / 2) - 1\n",
    "                idx_max.append(group.sort_values(agg_col).index.values[n])\n",
    "            print(\"selected trial with median {}\".format(PREFIX+TYPE[latency_type][0]))\n",
    "        agg_latency = latency.loc[idx_max]\n",
    "        agg_throughput = throughput.loc[select(throughput, agg_latency, select_cols)]\n",
    "    else:\n",
    "        # select the trials with highest throughput\n",
    "        idx_max = agg_throughput.groupby(select_cols_noid)['Throughput'].idxmax().values\n",
    "        agg_throughput = agg_throughput.loc[idx_max]\n",
    "        print(\"selected trial with max throughput\")\n",
    "        agg_latency = latency.loc[select(latency, agg_throughput, select_cols)]\n",
    "    return agg_throughput, agg_latency"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 1.1 YCSB - Zipfian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    }
   ],
   "source": [
    "exp = \"%s_zipf_elr_redis\"%storage\n",
    "x = \"ZIPF_THETA\"\n",
    "opt = \"EARLY_LOCK_RELEASE\"\n",
    "opt_label = \"ELR\"\n",
    "df = pd.read_csv(path+\"zipf_{}_elr.csv\".format(storage))\n",
    "df = apply_mask(df, [(\"ZIPF_THETA\", [\"ne\", 0.3])])\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate([x, opt], df, latency_type=\"dist_latency\", agg=\"latency\", how=selectby)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "agg_multi_latency = process_latency([x, opt], df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2) Latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_opt_latency(x, opt, opt_label, data, ys=y_agg_latency, fig=None, ax=None, xlabel=\"\", prefix=PREFIX, ylim=1.5, \n",
    "                 line_colors=BLUES, width=5, unit=\"ms\", ylim_speedup=1.5, \n",
    "                 plot_speedup=False, speedup_yspace=5, speedup_xspace=-1):\n",
    "    linestyle = [\"-\", \"--\"] # avg, tail\n",
    "    if fig is None:\n",
    "        fig, ax = plt.subplots()\n",
    "    marker = [\"^\", \"o\"] # 1pc, 2pc\n",
    "    color = [line_colors[C_1PC], line_colors[C_2PC]]\n",
    "    alglabel = [\"Cornus\", \"2PC\"]\n",
    "    scale = 1\n",
    "    if unit == \"ms\":\n",
    "        scale = 1000\n",
    "    elif unit == \"us\":\n",
    "        scale = 1000000    \n",
    "    ymax = 0\n",
    "    labels = []\n",
    "    for i, alg in enumerate([\"TWO_PC\", \"ONE_PC\"]):\n",
    "        if alg == \"ONE_PC\":\n",
    "            alg_label = \"Cornus\"\n",
    "        else:\n",
    "            alg_label = \"2PC\"\n",
    "        tmp = data[data['COMMIT_ALG'] == alg]\n",
    "        for k, switch in enumerate([False, True]):\n",
    "            if switch:\n",
    "                switch_label = \"-{}\".format(opt_label)\n",
    "            else:\n",
    "                switch_label = \"\"\n",
    "            y_data = tmp[tmp[opt] == switch].sort_values(by=x)\n",
    "            for j, y in enumerate(ys):\n",
    "                if \"average\" in y:\n",
    "                    metric_label = \" avg\"\n",
    "                else:\n",
    "                    metric_label = \" 99%\"\n",
    "                # default unit is second\n",
    "                y_data[prefix+y] = y_data[prefix+y] * scale\n",
    "                ymax = max(y_data[prefix+y].max(), ymax)\n",
    "                ax.plot(x, prefix+y, marker=marker[i], data=y_data, linestyle=linestyle[k], \n",
    "                        label=alglabel[i] + \" \"+ y.replace('_',' '), color=color[i])\n",
    "                labels.append(alg_label + switch_label + metric_label)\n",
    "    ax.legend(labels,\n",
    "              loc='upper left', ncol=1, labelspacing=0.1, prop={'size': 14},\n",
    "              columnspacing=0, handletextpad=0.1, frameon=False, bbox_to_anchor=(-0.01,1.05))\n",
    "    ax.set_ylim([0, ymax*ylim])\n",
    "    ax.set_xlabel(xlabel)\n",
    "    ax.set_ylabel(\"Txn Latency ({})\".format(unit))\n",
    "    plt.grid(axis='y', linestyle='--', linewidth=0.35)\n",
    "    fig.set_size_inches(5, 2.8)\n",
    "    if plot_speedup:\n",
    "        twopc = apply_mask(data, [(\"COMMIT_ALG\", \"TWO_PC\"), (opt, True)])[prefix+ys[0]].values * scale\n",
    "        twopc_nonopt = apply_mask(data, [(\"COMMIT_ALG\", \"TWO_PC\"), (opt, False)])[prefix+ys[0]].values * scale\n",
    "        onepc = apply_mask(data, [(\"COMMIT_ALG\", \"ONE_PC\"), (opt, True)])[prefix+ys[0]].values * scale\n",
    "        onepc_nonopt = apply_mask(data, [(\"COMMIT_ALG\", \"ONE_PC\"), (opt, False)])[prefix+ys[0]].values * scale\n",
    "        \n",
    "        speedup = twopc_nonopt / onepc_nonopt\n",
    "        nominator = twopc_nonopt\n",
    "        x_data = data[x].unique()\n",
    "        for xv, yv, s in zip(x_data, nominator, speedup):\n",
    "            ax.text(xv + speedup_xspace, yv + speedup_yspace + 0.1 * ymax, \"%.1fx\"%(s), fontsize=12)\n",
    "        print(\"speedup: {}\".format(speedup))\n",
    "        \n",
    "        speedup = twopc / onepc\n",
    "        nominator = twopc\n",
    "        x_data = data[x].unique()\n",
    "        for xv, yv, s in zip(x_data, nominator, speedup):\n",
    "            ax.text(xv + speedup_xspace, yv + speedup_yspace, \"%.1fx\"%(s), fontsize=12, color=\"red\")\n",
    "        print(\"speedup: {}\".format(speedup))\n",
    "        return fig, ax, None\n",
    "    return fig, ax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "speedup: [1.08532391 1.12278426 1.36269273 1.20113609]\n",
      "speedup: [1.06836376 1.12482783 1.11274567 1.22934122]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Text(0, 375.0, 'speedup cornus over 2pc')"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = \"ZIPF_THETA\"\n",
    "opt = \"EARLY_LOCK_RELEASE\"\n",
    "opt_label = \"ELR\"\n",
    "\n",
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax, ax2 = plot_opt_latency(x, opt, opt_label, data, ys=[y_agg_dist_latency[1]], \n",
    "                            xlabel=\"Zipfian Theta\",\n",
    "                            plot_speedup=True, speedup_yspace=10, speedup_xspace=-0.05,\n",
    "                            line_colors=line_colors, ylim=1.1, unit=\"ms\")\n",
    "ax.set_ylabel(\"Distributed Txn\\n Tail Latency\\n(%s)\"%unit)\n",
    "ax.text(0, 0.5*750, \"speedup cornus over 2pc\", fontsize=12, color=\"red\")\n",
    "#plt.savefig(paper_path+exp+\"_latency_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "speedup: [1.09509291 1.09532674 1.18935164 1.24163002]\n",
      "speedup: [1.06817685 1.09767505 1.11200349 1.26133134]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Text(0, 33.6, 'speedup cornus over 2pc')"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = \"ZIPF_THETA\"\n",
    "opt = \"EARLY_LOCK_RELEASE\"\n",
    "opt_label = \"ELR\"\n",
    "\n",
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax, ax2 = plot_opt_latency(x, opt, opt_label, data, ys=[y_agg_dist_latency[0]], \n",
    "                            xlabel=\"Zipfian Theta\",\n",
    "                            plot_speedup=True, speedup_yspace=2, speedup_xspace=-0.05,\n",
    "                            line_colors=line_colors, ylim=1.1, unit=\"ms\")\n",
    "ax.set_ylabel(\"Distributed Txn\\n Avg Latency\\n(%s)\"%unit)\n",
    "ax.text(0, 0.48*70, \"speedup cornus over 2pc\", fontsize=12, color=\"red\")\n",
    "#plt.savefig(paper_path+exp+\"_latency_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 3) breakdown"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_opt_breakdown(x, opt, opt_label, zipper1, zipper2, xcate1, xcate2, bar_colors, \n",
    "                       grad_colors, how=\"max\", agg_multi_latency=None, ax=None, fig=None,\n",
    "                   extra_legend=True, unit=\"ms\", ylim=1.5):\n",
    "    fig, (ax, ax2) = plt.subplots(1,2)\n",
    "    color_names = [C_1PC, \"YELLOW\", C_2PC, \"PURPLE\"]\n",
    "    color_patches = [bar_colors[c] for c in color_names]\n",
    "    color = [grad_colors[c+\"S\"] for c in color_names]\n",
    "    pattern = ALL_PATTERNS\n",
    "    # width = 0.2\n",
    "    offset = [-0.3, -0.1, 0.1, 0.3]\n",
    "    cases = []\n",
    "    for alg in [\"ONE_PC\", \"TWO_PC\"]:\n",
    "        for switch in [False, True]:\n",
    "            cases.append((alg, switch))\n",
    "    ymax=0\n",
    "    for idx, (d, ys) in enumerate(zipper1):\n",
    "        data = apply_mask(agg_multi_latency, [(x, d)])\n",
    "        for j, case in enumerate(cases):\n",
    "            bottom = 0\n",
    "            plot_data = apply_mask(data, [(\"COMMIT_ALG\", case[0]), (opt, case[1])])\n",
    "            for i, y in enumerate(ys):\n",
    "                v = plot_data[PREFIX+y].values\n",
    "                if unit == \"ms\":\n",
    "                    v = v / 1000\n",
    "                elif unit == \"s\":\n",
    "                    v = v / 1000000\n",
    "                p = ax.bar(idx+offset[j], v, bottom=bottom, width=0.18, \n",
    "                           color=color[j][i], hatch=pattern[i], edgecolor='black')\n",
    "                bottom += v\n",
    "            ymax = max(ymax, bottom.max())\n",
    "    ax.set_xticklabels([\"\"]+xcate1)\n",
    "    ax.set_ylim((0, 30))\n",
    "    for idx, (d, ys) in enumerate(zipper2):\n",
    "        data = apply_mask(agg_multi_latency, [(x, d)])\n",
    "        for j, case in enumerate(cases):\n",
    "            bottom = 0\n",
    "            plot_data = apply_mask(data, [(\"COMMIT_ALG\", case[0]), (opt, case[1])])\n",
    "            for i, y in enumerate(ys):\n",
    "                v = plot_data[PREFIX+y].values\n",
    "                if unit == \"ms\":\n",
    "                    v = v / 1000\n",
    "                elif unit == \"s\":\n",
    "                    v = v / 1000000\n",
    "                p = ax2.bar(idx+offset[j], v, bottom=bottom, width=0.18, \n",
    "                           color=color[j][i], hatch=pattern[i], edgecolor='black')\n",
    "                bottom += v\n",
    "            ymax = max(ymax, bottom.max())\n",
    "    ax2.set_xticklabels([\"\"]+xcate2)\n",
    "    ax2.set_ylim((0, 180))\n",
    "    plt.grid(axis='y', linestyle='--', linewidth=0.35)\n",
    "    if extra_legend:\n",
    "        handles = get_color_patches([\"\"]*len(color_names), color_patches)\n",
    "        legend_l = [\"Cornus\",\"Cornus-ELR\", \"2PC\", \"2PC-ELR\"]\n",
    "        legend2 = plt.legend([handles[hid] for hid in [0,2,1,3]], \n",
    "                             [legend_l[hid] for hid in [0,2,1,3]], \n",
    "                             loc=\"upper left\", bbox_to_anchor=((-1.5,1.45)), ncol=2, frameon=False,\n",
    "                             prop={'size': 18}, columnspacing=0.3, handletextpad=0.2)\n",
    "        plt.gca().add_artist(legend2)\n",
    "    labels = [\"execution\", \"prepare\", \"commit\", \"abort\"]\n",
    "    ax.legend(get_pattern_patches(labels, pattern), labels,prop={'size': 16}, \n",
    "              loc='upper left', ncol=1, labelspacing=0.1, bbox_to_anchor=((-0.08,1.08)),\n",
    "              columnspacing=0, handletextpad=0.5, frameon=False)\n",
    "    plt.xlabel(\"Zipfian Theta\")\n",
    "    ax.set_ylabel(\"Latency Breakdown \\n(%s)\"%unit)\n",
    "    fig.set_size_inches(6, 3)\n",
    "    plt.subplots_adjust(wspace=0.3)\n",
    "    return fig, ax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "ZIPF_THETA  COMMIT_ALG  EARLY_LOCK_RELEASE\n",
       "0.00        ONE_PC      False                  13393.639286\n",
       "                        True                   13687.274894\n",
       "            TWO_PC      False                  14667.322256\n",
       "                        True                   14620.418029\n",
       "0.50        ONE_PC      False                  13552.401661\n",
       "                        True                   13629.632506\n",
       "            TWO_PC      False                  14844.289739\n",
       "                        True                   14960.873395\n",
       "0.90        ONE_PC      False                  52293.657507\n",
       "                        True                   28682.963516\n",
       "            TWO_PC      False                  62195.582611\n",
       "                        True                   31895.563563\n",
       "0.99        ONE_PC      False                 124297.472064\n",
       "                        True                   75660.879711\n",
       "            TWO_PC      False                 154331.073088\n",
       "                        True                   95433.481174\n",
       "Name: total, dtype: float64"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "agg_multi_latency.groupby([\"ZIPF_THETA\", \"COMMIT_ALG\", \"EARLY_LOCK_RELEASE\"])[\"total\"].min()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.6428235111563068"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "124297.472064/75660.879711"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.6171585819720273"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "154331.073088/95433.481174"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.241626804835869"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "154331.073088 /124297.472064 "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.2613319001645886"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "95433.481174 / 75660.879711"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x216 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xcate1 = [0, 0.5]\n",
    "zipper1 = zip(xcate1, [y_multi_part_latency]*len(xcate1))\n",
    "xcate2 = [0.9, 0.99]\n",
    "zipper2 = zip(xcate2, [y_multi_part_latency]*len(xcate2))\n",
    "fig, ax = plot_opt_breakdown(x, opt, opt_label, zipper1, zipper2, xcate1, xcate2, bar_colors, grad_colors, \n",
    "                             how=None, agg_multi_latency=agg_multi_latency, ylim=1.1)\n",
    "ax.set_xlabel(\"Zipfian Theta\")\n",
    "plt.savefig(paper_path+exp+\"_latency({}).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_opt_throughput(x, opt, opt_label, zipper, xcategories, bar_colors, grad_colors, \n",
    "                        how=\"max\", agg_data=None, ax=None, fig=None,\n",
    "                        extra_legend=True, unit=\"ms\", ylim=1.5):\n",
    "    if ax is None:\n",
    "        fig, ax = plt.subplots()\n",
    "    color_names = [C_1PC, \"YELLOW\", C_2PC, \"PURPLE\"]\n",
    "    color_patches = [bar_colors[c] for c in color_names]\n",
    "    pattern = ALL_PATTERNS\n",
    "    # width = 0.2\n",
    "    offset = [-0.3, -0.1, 0.1, 0.3]\n",
    "    cases = []\n",
    "    for alg in [\"ONE_PC\", \"TWO_PC\"]:\n",
    "        for switch in [False, True]:\n",
    "            cases.append((alg, switch))\n",
    "    ymax=0\n",
    "    for idx, (d, y) in enumerate(zipper):\n",
    "        data = apply_mask(agg_data, [(x, d)])\n",
    "        for j, case in enumerate(cases):\n",
    "            plot_data = apply_mask(data, [(\"COMMIT_ALG\", case[0]), (opt, case[1])])\n",
    "            v = plot_data[y].values\n",
    "            p = ax.bar(idx+offset[j], v, width=0.18, \n",
    "                       color=color_patches[j], hatch=pattern[j], edgecolor='black')\n",
    "            ymax = max(ymax, v)\n",
    "\n",
    "    plt.grid(axis='y', linestyle='--', linewidth=0.35)\n",
    "    labels = [\"Cornus\",\"Cornus-ELR\", \"2PC\", \"2PC-ELR\"]\n",
    "    ax.legend(labels,loc=\"upper left\", bbox_to_anchor=((0.48,1.06)), ncol=1, frameon=False,\n",
    "                             prop={'size': 18}, columnspacing=0.3, handletextpad=0.2)\n",
    "    ax.set_xlabel(\"Txn Type\")\n",
    "    ax.set_ylabel(\"Throughput (txns/s)\")\n",
    "    plt.ylim(0, 1800)\n",
    "    plt.xticks(np.arange(0, len(xcategories)*0.5, 0.5), xcategories)\n",
    "    fig.set_size_inches(5.5, 4)\n",
    "    return fig, ax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 396x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xcate = data[x].unique()\n",
    "zipper = zip(xcate, [\"Throughput\"]*len(xcate))\n",
    "fig, ax = plot_opt_throughput(x, opt, opt_label, zipper, xcate, bar_colors, grad_colors, \n",
    "                             how=None, agg_data=agg_throughput, ylim=1.1)\n",
    "plt.xticks(np.array([0, 1, 2, 3]), xcate)\n",
    "#ax.set_yscale('log')\n",
    "ax.set_xlabel(\"Zipfian Theta\")\n",
    "plt.savefig(paper_path+exp+\"_throughput({}).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> analysis/plot_tpcc.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from stylelib import *\n",
    "from process_helper import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = \"/Users/scarlet/Downloads/Sundial-Private/outputs/\"\n",
    "paper_path = \"revision/\"\n",
    "storage = \"redis\"\n",
    "selectby = \"median\"\n",
    "unit = \"ms\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 0. Select Color Scheme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 288x144 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "_, grad_colors = display_colors()\n",
    "_, bar_colors = select_color_idx(2)\n",
    "_, line_colors = select_color_idx(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'ORANGE'"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_1PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'BLUE'"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "C_2PC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams.update({'font.size': 15})\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['hatch.linewidth'] = 0.5"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## TPCC - WH"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "selected trial with median AGG_average_dist_latency\n"
     ]
    }
   ],
   "source": [
    "exp = \"%s_wh\"%storage\n",
    "x = \"NUM_WH\"\n",
    "# dfs = [pd.read_csv(path+\"tpcc_{}_concat.csv\".format(storage, i)) for i in [\"_repeated\"]]\n",
    "# df = concat(dfs)\n",
    "df = pd.read_csv(path+\"tpcc_{}.csv\".format(storage))\n",
    "df = apply_mask(df, [(\"NUM_WH\", 1, \"ne\")])\n",
    "# agg: \"latency\" or \"Throughput\"\n",
    "agg_throughput, agg_latency = aggregate(x, df, latency_type=\"dist_latency\", agg=\"latency\", how=selectby)\n",
    "agg_single_latency = process_latency(x, df, latency_type=\"single_part_latency\", select=agg_latency)\n",
    "agg_multi_latency = process_latency(x, df, latency_type=\"multi_part_latency\", select=agg_latency)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 2) Latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_latency(x, data, ys=y_agg_latency, fig=None, ax=None, xlabel=\"\", prefix=PREFIX, ylim=1.5, \n",
    "                 line_colors=BLUES, width=5, unit=\"ms\", ylim_speedup=1.5, \n",
    "                 plot_speedup=False, speedup_format=\"text\", speedup_yspace=5, speedup_xspace=-1,\n",
    "                 categorical=False, categorical_data=None):\n",
    "    linestyle = [\"-\", \"--\"] # avg, tail\n",
    "    if fig is None:\n",
    "        fig, ax = plt.subplots()\n",
    "    marker = [\"^\", \"o\"] # 1pc, 2pc\n",
    "    color = [line_colors[C_1PC], line_colors[C_2PC]]\n",
    "    alglabel = [\"Cornus\", \"2PC\"]\n",
    "    scale = 1\n",
    "    if unit == \"ms\":\n",
    "        scale = 1000\n",
    "    elif unit == \"us\":\n",
    "        scale = 1000000    \n",
    "    ymax = 0\n",
    "    if categorical:\n",
    "        xdata = range(len(categorical_data))\n",
    "        order_mapping = {}\n",
    "        for i, v in enumerate(categorical_data):\n",
    "            order_mapping[v] = i\n",
    "        data[\"order\"] = data[x].apply(lambda x: order_mapping[x])\n",
    "        data = data.sort_values(by=\"order\")\n",
    "    else:\n",
    "        xdata = x\n",
    "        data = data.sort_values(by=x)\n",
    "    for i, alg in enumerate([\"ONE_PC\", \"TWO_PC\"]):\n",
    "        y_data = data[data['COMMIT_ALG'] == alg]\n",
    "        # sort y_data by specific order\n",
    "        for j, y in enumerate(ys):\n",
    "            # default unit is second\n",
    "            y_data[prefix+y] = y_data[prefix+y] * scale\n",
    "            ymax = max(y_data[prefix+y].max(), ymax)\n",
    "            ax.plot(xdata, prefix+y, marker=marker[i], data=y_data, linestyle=linestyle[j], \n",
    "                    label=alglabel[i] + \" \"+ y.replace('_',' '), color=color[i])\n",
    "    ax.legend([\"Cornus avg\", \"Cornus 99%\", \"2PC avg\", \"2PC 99%\"],\n",
    "              loc='upper left', ncol=1, labelspacing=0.1, prop={'size': 14},\n",
    "              columnspacing=0, handletextpad=0.1, frameon=False, bbox_to_anchor=(-0.01,1.05))\n",
    "    ax.set_ylim([0, ymax*ylim])\n",
    "    ax.set_xlabel(xlabel)\n",
    "    ax.set_ylabel(\"Txn Latency ({})\".format(unit))\n",
    "    if categorical:\n",
    "        ax.set_xticklabels([\"\"]+categorical_data)\n",
    "    plt.grid(axis='y', linestyle='--', linewidth=0.35)\n",
    "    fig.set_size_inches(5, 2.8)\n",
    "    if plot_speedup:\n",
    "        twopc = apply_mask(data, [(\"COMMIT_ALG\", \"TWO_PC\")])[prefix+ys[0]].values * scale\n",
    "        onepc = apply_mask(data, [(\"COMMIT_ALG\", \"ONE_PC\")])[prefix+ys[0]].values * scale\n",
    "        speedup = twopc / onepc\n",
    "        print(\"speedup: {}\".format(speedup))\n",
    "        if not categorical:\n",
    "            x_data = data[x].unique()\n",
    "        else:\n",
    "            x_data = xdata\n",
    "        if speedup_format == \"text\":\n",
    "            for x, y, s in zip(x_data, twopc, speedup):\n",
    "                ax.text(x + speedup_xspace, y + speedup_yspace, \"%.1fx\"%(s), fontsize=12)\n",
    "            return fig, ax, None\n",
    "        else:\n",
    "            ax2 = ax.twinx()\n",
    "            ax2_legend = \"Speedup in avg latency\"\n",
    "            ax2_name = \"Speedup of 1PC \\nw.r.t. 2PC\"\n",
    "            ax2.bar(data[x].unique(), y_data, width=width, color=tuple(list(GREYS[0])[:3]+[0.5]))\n",
    "            ax2.set_ylim(0, y_data.max() * ylim_speedup)\n",
    "            ax2.legend([ax2_legend], loc=\"upper left\", prop={'size': 14}, bbox_to_anchor=(-0.015,1.2), frameon=False)\n",
    "            ax2.set_ylabel(ax2_name)\n",
    "            ax2.set_xticks(data[x].unique())\n",
    "            return fig, ax, ax2\n",
    "    return fig, ax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/scarlet/anaconda3/lib/python3.7/site-packages/ipykernel_launcher.py:32: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/indexing.html#indexing-view-versus-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "speedup: [1.67604797 1.86496221 1.52074719]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x201.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = agg_latency.sort_values(by=x)\n",
    "fig, ax, ax2 = plot_latency(x, data, ys=y_agg_dist_latency, \n",
    "                            xlabel=\"Number of Warehouse(s)\",\n",
    "                            plot_speedup=True, speedup_yspace=50, speedup_xspace=-0.1,\n",
    "                            line_colors=line_colors, ylim=1.1, unit=\"ms\", categorical=True, \n",
    "                            categorical_data=[64,16,4])\n",
    "ax.legend([\"Cornus avg\", \"Cornus 99%\", \"2PC avg\", \"2PC 99%\"], loc='upper left', \n",
    "          ncol=2, prop={'size': 14}, labelspacing=0.1, columnspacing=1, handletextpad=0.1, frameon=False,\n",
    "          bbox_to_anchor=(0,1.07))\n",
    "ax.set_ylabel(\"Distributed Txn Latency\\n(%s)\"%unit)\n",
    "ax.set_xticklabels([\"\",64,\"\",16,\"\",4])\n",
    "# plt.yscale(\"log\")\n",
    "# plt.ylim((1,10000))\n",
    "plt.savefig(paper_path+exp+\"_latency_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### 3) breakdown"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xcate = [64, 16, 4]\n",
    "zipper = zip(xcate, [y_multi_part_latency]*len(xcate))\n",
    "fig, ax = plot_breakdown(x, zipper, xcate, bar_colors, grad_colors, how=None, agg_multi_latency=agg_multi_latency)\n",
    "plt.xticks(np.array([0, 0.5, 1]), xcate)\n",
    "plt.ylim((0, 500))\n",
    "#ax.set_yscale('log')\n",
    "ax.set_xlabel(\"Number of Warehouse(s)\")\n",
    "plt.savefig(paper_path+exp+\"_breakdown_({}_latency).pdf\".format(selectby), bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> analysis/process_helper.py <==
import pandas as pd
import numpy as np
import sys
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
from stylelib import *

PREFIX = "AGG_"
# default in seconds
y_agg_latency = ["average_latency", "99%_latency"]
y_agg_dist_latency = ["average_dist_latency", "99%_dist_latency"]
# default in us
y_single_part_latency = ['single_part_execute_phase (in us)', 'single_part_precommit_phase (in us)',
                         'single_part_commit_phase (in us)', 'single_part_abort (in us)']
y_multi_part_latency = ['multi_part_execute_phase (in us)', 'multi_part_prepare_phase (in us)',
                        'multi_part_commit_phase (in us)', 'multi_part_abort (in us)']
WEIGHT = {
    "latency": "num_commits",
    "dist_latency": "num_multi_part_txn", 
    "multi_part_latency": "num_multi_part_txn",
    "single_part_latency": "num_single_part_txn",
}

TYPE = {
    "latency": y_agg_latency,
    "dist_latency": y_agg_dist_latency, 
    "multi_part_latency": y_multi_part_latency,
    "single_part_latency": y_single_part_latency,
}

C_1PC = "ORANGE"
C_2PC = "BLUE"

def apply_mask(df, mask):
    for m in mask:
        if len(m) == 3:
            df = df[df[m[0]] != m[1]]
        else:
            if isinstance(m[1], list):
                # format [operation, value], e.g. ["le", 0]
                if m[1][0] == "le":
                    df = df[df[m[0]] <= m[1][1]]
                elif m[1][0] == "ge":
                    df = df[df[m[0]] >= m[1][1]]
                elif m[1][0] == "lt":
                    df = df[df[m[0]] < m[1][1]]
                elif m[1][0] == "gt":
                    df = df[df[m[0]] > m[1][1]]
                elif m[1][0] == "eq":
                    df = df[df[m[0]] == m[1][1]]
                elif m[1][0] == "ne":
                    df = df[df[m[0]] != m[1][1]]
            else:
                df = df[df[m[0]] == m[1]]
    return df

def get_x_pos(num_col=2, bar_space=0.05, group_space=0.1):
    width = (1 - group_space) / num_col
    offsets = np.array([i*width -0.5+width/2.0 for i in range(num_col)])
    return width, offsets

def get_pattern_patches(labels, patterns):
    patches = []
    for i, l in enumerate(labels):
        p = mpatches.Patch(facecolor=(1, 1, 1, 0), edgecolor='black',alpha=.99,hatch=patterns[i],label=l)
        patches.append(p)
    return patches

def get_color_patches(labels, colors):
    patches = []
    for i, l in enumerate(labels):
        p = mpatches.Patch(facecolor=colors[i], edgecolor='black',alpha=.99, label=l)
        patches.append(p)
    return patches

def select(data, target, cols):
    local = data.reset_index().set_index(cols)
    result = []
    return [local.loc[tuple(vs)]["index"] for vs in target[cols].values]

def concat(dfs):
    if len(dfs) == 1:
        return dfs[0]
    lengths = [df.shape[1] for df in dfs]
    n = sum([df.shape[0] for df in dfs])
    if (len(set(lengths)) != 1):
        print("DATAFRAME has different columns!")
        cols = set(dfs[0].columns.values)
        for i, df in enumerate(dfs[1:]):
            for c in cols:
                if c not in df:
                    print("{} is missing in df[{}]".format(c, i+1))
            for c in df:
                if c not in cols:
                    print("{} is missing in df[:{}]".format(c, i+1))
            cols = cols.union(set(df.columns.values))
        return
    df = pd.concat(dfs, ignore_index=True, sort=False)
    if (n != df.shape[0]):
        print("DATAFRAME has missing rows!")
    return df

def append_column(df, name, val):
    df[name] = [val] * df.shape[0]
    return df.reindex(sorted(df.columns), axis=1)

def aggregate(x, df, latency_type="dist_latency", agg="latency", how="minmax"):
    # drop invalid data
    data = df.dropna(subset=y_agg_latency+["Throughput"], axis=0)
    data = data[data['Throughput'] != 0]
    throughput = process_throughput(x, data)
    latency = process_latency(x, data, latency_type=latency_type)
    select_cols = ['COMMIT_ALG', 'i', x]
    if agg != "throughput":
        if how == "minmax":
            idx_max = latency.groupby(['COMMIT_ALG', x])[PREFIX+TYPE[latency_type][0]].idxmin().values
            print("selected trial with min {}".format(PREFIX+TYPE[latency_type][0]))
        elif how == "median":
            agg_col = PREFIX+TYPE[latency_type][0]
            idx_max = []
            for name, group in latency.groupby(['COMMIT_ALG', x]):
                n = int(group.shape[0] / 2) - 1
                idx_max.append(group.sort_values(agg_col).index.values[n])
            print("selected trial with median {}".format(PREFIX+TYPE[latency_type][0]))
        agg_latency = latency.loc[idx_max]
        agg_throughput = throughput.loc[select(throughput, agg_latency, select_cols)]
    else:
        # select the trials with highest throughput
        idx_max = agg_throughput.groupby(['COMMIT_ALG', x])['Throughput'].idxmax().values
        agg_throughput = agg_throughput.loc[idx_max]
        print("selected trial with max throughput")
        agg_latency = latency.loc[select(latency, agg_throughput, select_cols)]
    return agg_throughput, agg_latency
        
def process_throughput(x, df):
    if isinstance(x, list):
        agg_throughput = df.groupby(['COMMIT_ALG', 'i'] + x, as_index=False)['Throughput'].sum()
    else:
        # sum up throughput for each trial
        agg_throughput = df.groupby(['COMMIT_ALG', 'i', x], as_index=False)['Throughput'].sum()
    return agg_throughput

def process_latency(x, df, latency_type="dist_latency", select=None):
    # require agg_throughput to indicate trial id as trials are selected by max throughput
    # process the latency
    latency = []
    if select is not None:
        select = select.set_index(["COMMIT_ALG", x])
    for (alg, i, v), group in df.groupby(['COMMIT_ALG', 'i', x]):
        if select is not None:
            if select.loc[(alg, v), "i"] != i:
                continue
        # calculate weighted sum for each column/attribute
        weight = WEIGHT[latency_type]
        record = {"COMMIT_ALG": alg, "i": i, x: v}
        for y in TYPE[latency_type]:
            if group[weight].sum() == 0:
                print("[WARNING]: zero weight %s" % weight)
                agg = np.nan
                break
            agg = (group[y] * group[weight]).sum() / group[weight].sum()
            record[PREFIX+y] = agg
        if np.isnan(agg):
            continue
        latency.append(record)
    latency = pd.DataFrame(data=latency)
    return latency


def plot_latency(x, data, ys=y_agg_latency, fig=None, ax=None, xlabel="", prefix=PREFIX, ylim=1.5, 
                 line_colors=BLUES, width=5, unit="ms", ylim_speedup=1.5, 
                 plot_speedup=False, speedup_format="text", speedup_yspace=5, speedup_xspace=-1):
    linestyle = ["-", "--"] # avg, tail
    if fig is None:
        fig, ax = plt.subplots()
    marker = ["^", "o"] # 1pc, 2pc
    color = [line_colors[C_1PC], line_colors[C_2PC]]
    alglabel = ["Cornus", "2PC"]
    scale = 1
    if unit == "ms":
        scale = 1000
    elif unit == "us":
        scale = 1000000    
    ymax = 0
    for i, alg in enumerate(["ONE_PC", "TWO_PC"]):
        y_data = data[data['COMMIT_ALG'] == alg].sort_values(by=x)
        for j, y in enumerate(ys):
            # default unit is second
            y_data[prefix+y] = y_data[prefix+y] * scale
            ymax = max(y_data[prefix+y].max(), ymax)
            ax.plot(x, prefix+y, marker=marker[i], data=y_data, linestyle=linestyle[j], 
                    label=alglabel[i] + " "+ y.replace('_',' '), color=color[i])
    ax.legend(["Cornus avg", "Cornus 99%", "2PC avg", "2PC 99%"],
              loc='upper left', ncol=1, labelspacing=0.1, prop={'size': 14},
              columnspacing=0, handletextpad=0.1, frameon=False, bbox_to_anchor=(-0.01,1.05))
    ax.set_ylim([0, ymax*ylim])
    ax.set_xlabel(xlabel)
    ax.set_ylabel("Txn Latency ({})".format(unit))
    plt.grid(axis='y', linestyle='--', linewidth=0.35)
    fig.set_size_inches(5, 2.8)
    if plot_speedup:
        twopc = apply_mask(data, [("COMMIT_ALG", "TWO_PC")])[prefix+ys[0]].values * scale
        onepc = apply_mask(data, [("COMMIT_ALG", "ONE_PC")])[prefix+ys[0]].values * scale
        speedup = twopc / onepc
        print("speedup: {}".format(speedup))
        x_data = data[x].unique()
        if speedup_format == "text":
            for x, y, s in zip(x_data, twopc, speedup):
                ax.text(x + speedup_xspace, y + speedup_yspace, "%.1fx"%(s), fontsize=12)
            return fig, ax, None
        else:
            ax2 = ax.twinx()
            ax2_legend = "Speedup in avg latency"
            ax2_name = "Speedup of 1PC \nw.r.t. 2PC"
            ax2.bar(data[x].unique(), y_data, width=width, color=tuple(list(GREYS[0])[:3]+[0.5]))
            ax2.set_ylim(0, y_data.max() * ylim_speedup)
            ax2.legend([ax2_legend], loc="upper left", prop={'size': 14}, bbox_to_anchor=(-0.015,1.2), frameon=False)
            ax2.set_ylabel(ax2_name)
            ax2.set_xticks(data[x].unique())
            return fig, ax, ax2
    return fig, ax

def plot_throughput(x, data, ys=y_agg_latency, fig=None, ax=None, xlabel="", prefix=PREFIX, ylim=1.5, 
                 line_colors=BLUES, plot_reduction=False, reduction=True, width=5):
    linestyle = ["-", "--"] # avg, tail
    if fig is None:
        fig, ax = plt.subplots()
    marker = ["^", "o"] # 1pc, 2pc
    color = [line_colors[C_1PC], line_colors[C_2PC]]
    alglabel = ["1PC", "2PC"]
    for i, alg in enumerate(["ONE_PC", "TWO_PC"]):
        y_data = data[data['COMMIT_ALG'] == alg].sort_values(by=x)
        for j, y in enumerate(ys):
            ax.plot(x, prefix+y, marker=marker[i], data=y_data, linestyle=linestyle[j], 
                    label=alglabel[i] + " "+ y.replace('_',' '), color=color[i])
    ax.legend(["1PC avg latency", "1PC 99% latency", "2PC avg latency", "2PC 99% latency"],
              loc='upper left', ncol=1, labelspacing=0.1, prop={'size': 14},
              columnspacing=0, handletextpad=0.1, frameon=False, bbox_to_anchor=(-0.01,1.05))
    ymax = np.array([data[prefix+y].max() for y in ys]).max()
    ax.set_ylim([0, ymax*ylim])
    ax.set_xlabel(xlabel)
    ax.set_ylabel("Throughput (txns/s)")
    plt.grid(axis='y', linestyle='--', linewidth=0.35)
    fig.set_size_inches(5, 2.8)
    if plot_reduction:
        ax2 = ax.twinx()
        twopc = apply_mask(data, [("COMMIT_ALG", "TWO_PC")])[prefix+ys[0]].values
        onepc = apply_mask(data, [("COMMIT_ALG", "ONE_PC")])[prefix+ys[0]].values
        if reduction:
            y_data = (onepc - twopc) 
            ax2_legend = "Improvements in throughput"
            ax2_name = "AVG Throughput Improvements"
        else:
            y_data = onepc / twopc
            ax2_legend = "Speedup in throughput"
            ax2_name = "Speedup of 1PC \nw.r.t. 2PC"
        print("speedup:")
        print(y_data)
        ax2.bar(data[x].unique(), y_data, width=width, color=tuple(list(BLUES[2])[:3]+[0.5]))
        ax2.set_ylim(0, y_data.max() * 1.5)
        ax2.legend([ax2_legend], loc="upper left", prop={'size': 14}, 
                   bbox_to_anchor=(-0.015,1.2), frameon=False)
        ax2.set_ylabel(ax2_name)
        ax2.set_xticks(data[x].unique())
        return fig, ax, ax2
    return fig, ax


def plot_breakdown(x, zipper, xcategories, bar_colors, grad_colors, how="max", agg_multi_latency=None, ax=None, fig=None,
                   extra_legend=True, unit="ms", ylim=1.5):
    if ax is None:
        fig, ax = plt.subplots()
    color_patches = [bar_colors[c] for c in [C_1PC, C_2PC]]
    color = [grad_colors[C_1PC+"S"], grad_colors[C_2PC+"S"]]
    pattern = ALL_PATTERNS
    offset = [-0.1, 0.1]
    
    for idx, (d, ys) in enumerate(zipper):
        if how == "max":
            data = apply_mask(d, [(x, d[x].max())])
        else:
            data = apply_mask(agg_multi_latency, [(x, d)])
        for j, alg in enumerate(["ONE_PC", "TWO_PC"]):
            bottom = 0
            plot_data = apply_mask(data, [("COMMIT_ALG", alg)])
            for i, y in enumerate(ys):
                v = plot_data[PREFIX+y].values
                if unit == "ms":
                    v = v / 1000
                elif unit == "s":
                    v = v / 1000000
                p = ax.bar(idx/2.0+offset[j], v, bottom=bottom, width=0.18, 
                           color=color[j][i], hatch=pattern[i], edgecolor='black')
                bottom += v

    plt.grid(axis='y', linestyle='--', linewidth=0.35)
    if extra_legend:
        legend2 = plt.legend(get_color_patches(["1PC", "2PC"], color_patches), ["Cornus (left)", "2PC (right)"], 
                             loc="upper left", bbox_to_anchor=((-0.015,1.2)), ncol=2, frameon=False,
                             prop={'size': 14})
        plt.gca().add_artist(legend2)
    labels = ["execution", "prepare", "commit", "abort"]
    ax.legend(get_pattern_patches(labels, pattern), labels,prop={'size': 14}, 
              loc='upper left', ncol=1, labelspacing=0.1, 
              columnspacing=0, handletextpad=0.5, frameon=False)
    ax.set_xlabel("Txn Type")
    ax.set_ylabel("Latency Breakdown \n(%s)"%unit)
    plt.ylim(0, bottom.max()*ylim)
    plt.xticks(np.arange(0, len(xcategories)*0.5, 0.5), xcategories)
    fig.set_size_inches(5, 2.5)
    return fig, ax




==> analysis/stylelib.py <==
import matplotlib.pyplot as plt

def rgb(r, g, b):
    return (r/255.0, g/255.0, b/255.0, 1)

GREENS = [
    rgb(232, 246, 243),
    rgb(208, 236, 231),
    rgb(162, 217, 206),
    rgb(115, 198, 182),
    rgb(69, 179, 157),
    rgb(22, 160, 133),
]

SKYS = [
    rgb(235, 245, 251),
    rgb(214, 234, 248),
    rgb(174, 214, 241),
    rgb(133, 193, 233),
    rgb(93, 173, 226),
    rgb(52, 152, 219),
]

BLUES = [
    rgb(234, 242, 248),
    rgb(212, 230, 241),
    rgb(169, 204, 227),
    rgb(127, 179, 213),
    rgb(84, 153, 199),
    rgb(41, 128, 185),
]

PURPLES = [
    rgb(244, 236, 247),
    rgb(232, 218, 239),
    rgb(210, 180, 222),
    rgb(187, 143, 206),
    rgb(165, 105, 189),
    rgb(142, 68, 173),
]

REDS = [
    rgb(253, 237, 236),
    rgb(250, 219, 216),
    rgb(245, 183, 177),
    rgb(241, 148, 138),
    rgb(236, 112, 99),
    rgb(231, 76, 60),
]

DARK_REDS = [
    rgb(249, 235, 234),
    
]

YELLOWS = [
    rgb(254, 249, 231),
    rgb(252, 243, 207),
    rgb(249, 231, 159),
    rgb(247, 220, 111),
    rgb(244, 208, 63),
    rgb(241, 196, 15),
]

ORANGES = [
    rgb(253, 242, 233),
    rgb(250, 229, 211),
    rgb(245, 203, 167),
    rgb(240, 178, 122),
    rgb(235, 152, 78),
    rgb(230, 126, 34),
]


GREYS = [
    rgb(169, 169, 169),
    rgb(169, 169, 169),
    rgb(169, 169, 169),
    rgb(169, 169, 169),
    rgb(169, 169, 169),
]


WHITES = [
    rgb(255, 255, 255),
    rgb(255, 255, 255),
    rgb(255, 255, 255),
    rgb(255, 255, 255),
    rgb(255, 255, 255),
]


BLUISH = BLUES+SKYS
REDISH = REDS+PURPLES
GREENISH = YELLOWS+GREENS
COLOR_GRADIENTS = [BLUISH, REDISH, GREENISH]
ALL_COLORS = [BLUES, ORANGES, YELLOWS, GREENS, PURPLES, REDS, SKYS]

    
''' PATTERNS '''
ALL_PATTERNS = ['', '////', '----', '||||',  'xxxx', '++++','\\\\\\\\']



''' FUNCTIONS '''
def select_color_idx(idx=2):
    color_names = "BLUE,ORANGE,YELLOW,GREEN,PURPLE,RED,SKYS".split(',')
    color_dic = {}
    for i, c in enumerate(ALL_COLORS):
        plt.bar(i, 1, color=c[idx])
        color_dic[color_names[i]] = c[idx]
    plt.xticks(range(i+1), color_names)
    colors = [c[idx] for c in ALL_COLORS]
    plt.figure(figsize=(4,2))
    return colors, color_dic
    
def display_colors():
    color_names = "BLUES,ORANGES,YELLOWS,GREENS,PURPLES,REDS,SKY".split(',')
    color_dic = {}
    for i, c in enumerate(ALL_COLORS):
        color_dic[color_names[i]] = c
        for j, g in enumerate(c):
            plt.bar(i, len(c)-j, color=c[j])
    plt.xticks(range(i+1), color_names)
    plt.figure(figsize=(4,2))
    return ALL_COLORS, color_dic

'''
def display_color_grads():
    for i, c in enumerate(COLOR_GRADIENTS):
        for j, g in enumerate(c):
            plt.bar(i, len(c)-j, color=c[j])
    plt.xticks(range(i+1), "BLUISH, REDISH, GREENISH".split(','))
    return [BLUISH, REDISH, GREENISH]
'''

def display_patterns():
    print(",".join(ALL_PATTERNS))
    return ALL_PATTERNS


